Projectors and seed conformal blocks for traceless mixed-symmetry tensors

In this paper we derive the projectors to all irreducible SO(d) representations (traceless mixed-symmetry tensors) that appear in the partial wave decomposition of a conformal correlator of four stress-tensors in d dimensions. These projectors are given in a closed form for arbitrary length $l_1$ of the first row of the Young diagram. The appearance of Gegenbauer polynomials leads directly to recursion relations in $l_1$ for seed conformal blocks. Further results include a differential operator that generates the projectors to traceless mixed-symmetry tensors and the general normalization constant of the shadow operator.

==> anc/projectors.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    291944,       8705]
NotebookOptionsPosition[    284355,       8448]
NotebookOutlinePosition[    284907,       8469]
CellTagsIndexPosition[    284801,       8464]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Projectors to traceless mixed-symmetry tensors", "Chapter",
 CellChangeTimes->{{3.6575355835389433`*^9, 3.657535583848487*^9}, {
  3.6578927011856422`*^9, 3.657892714415222*^9}, {3.6578999042135878`*^9, 
  3.6578999384880657`*^9}, {3.665422718126794*^9, 3.665422718289494*^9}}],

Cell[CellGroupData[{

Cell["Define projectors", "Section",
 CellChangeTimes->{{3.665407851344915*^9, 3.6654078541158752`*^9}}],

Cell[CellGroupData[{

Cell["General definitions", "Subsection",
 CellChangeTimes->{{3.665412791086649*^9, 3.665412794471498*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Attributes", "[", "sc", "]"}], "=", 
   RowBox[{"{", "Orderless", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"sc", "[", 
    RowBox[{"a_", ",", "0"}], "]"}], ":=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"sc", "[", 
    RowBox[{
     RowBox[{"a_", "+", "b_"}], ",", "c_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"sc", "[", 
     RowBox[{"a", ",", "c"}], "]"}], "+", 
    RowBox[{"sc", "[", 
     RowBox[{"b", ",", "c"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"sc", "[", 
    RowBox[{"a_", ",", 
     RowBox[{"num_", " ", "b_"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"num", " ", 
     RowBox[{"sc", "[", 
      RowBox[{"a", ",", "b"}], "]"}]}], "/;", 
    RowBox[{"NumberQ", "[", "num", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"sc", "[", 
    RowBox[{"a_", ",", 
     RowBox[{
      RowBox[{"sc", "[", 
       RowBox[{"x_", ",", "y_"}], "]"}], " ", "b_"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"sc", "[", 
     RowBox[{"x", ",", "y"}], "]"}], 
    RowBox[{"sc", "[", 
     RowBox[{"a", ",", "b"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"sc", "[", 
     RowBox[{
      RowBox[{"{", "mu_", "}"}], ",", 
      RowBox[{"{", "mu_", "}"}]}], "]"}], ":=", "d"}], ";"}]}], "\n", 
 RowBox[{
  RowBox[{"sc", "/:", 
   RowBox[{
    RowBox[{"sc", "[", 
     RowBox[{"p_", ",", 
      RowBox[{"{", "mu_", "}"}]}], "]"}], " ", 
    RowBox[{"sc", "[", 
     RowBox[{"q_", ",", 
      RowBox[{"{", "mu_", "}"}]}], "]"}]}], ":=", 
   RowBox[{"sc", "[", 
    RowBox[{"p", ",", "q"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sc", "/:", 
   RowBox[{
    RowBox[{"sc", "[", 
     RowBox[{"p_", ",", 
      RowBox[{"{", "mu_", "}"}]}], "]"}], "^", "2"}], ":=", 
   RowBox[{"sc", "[", 
    RowBox[{"p", ",", "p"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{
     RowBox[{"a_", " ", "b_"}], ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"d", "[", 
      RowBox[{"a", ",", "x"}], "]"}], "b"}], "+", 
    RowBox[{"a", " ", 
     RowBox[{"d", "[", 
      RowBox[{"b", ",", "x"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"a_", " "}], "n_"], ",", "x_"}], "]"}], ":=", 
   RowBox[{"n", " ", 
    RowBox[{"d", "[", 
     RowBox[{"a", ",", "x"}], "]"}], 
    SuperscriptBox["a", 
     RowBox[{"n", "-", "1"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{
     RowBox[{"a_", " ", "+", "b_"}], ",", "y_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"a", ",", "y"}], "]"}], "+", " ", 
    RowBox[{"d", "[", 
     RowBox[{"b", ",", "y"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{
     RowBox[{"a_", "/;", 
      RowBox[{"NumberQ", "[", "a", "]"}]}], ",", "y_"}], "]"}], ":=", "0"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{
     RowBox[{"sc", "[", 
      RowBox[{"X_", ",", 
       RowBox[{"{", "mu_", "}"}]}], "]"}], ",", 
     RowBox[{"sc", "[", 
      RowBox[{"Y_", ",", 
       RowBox[{"{", "nu_", "}"}]}], "]"}]}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"X", "===", "Y"}], ",", 
     RowBox[{"sc", "[", 
      RowBox[{
       RowBox[{"{", "mu", "}"}], ",", 
       RowBox[{"{", "nu", "}"}]}], "]"}], ",", "0"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{
     RowBox[{"sc", "[", 
      RowBox[{"X_", ",", "Y_"}], "]"}], ",", 
     RowBox[{"sc", "[", 
      RowBox[{"Z_", ",", 
       RowBox[{"{", "mu_", "}"}]}], "]"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"X", "===", "Z"}], ",", 
      RowBox[{"sc", "[", 
       RowBox[{"Y", ",", 
        RowBox[{"{", "mu", "}"}]}], "]"}], ",", "0"}], "]"}], "+", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"Y", "===", "Z"}], ",", 
      RowBox[{"sc", "[", 
       RowBox[{"X", ",", 
        RowBox[{"{", "mu", "}"}]}], "]"}], ",", "0"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{
     RowBox[{"sc", "[", 
      RowBox[{
       RowBox[{"{", "mu_", "}"}], ",", 
       RowBox[{"{", "nu_", "}"}]}], "]"}], ",", "a_"}], "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Const", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"d", "[", 
      RowBox[{"b_", ",", "a_"}], "]"}], ":=", "0"}], ";"}], "/;", 
   RowBox[{"MemberQ", "[", 
    RowBox[{"Const", ",", "b"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{
     RowBox[{"f_", "[", "a_", "]"}], ",", "c_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "x", "}"}], ",", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"f", "[", "x", "]"}], ",", "x"}], "]"}], "/.", 
       RowBox[{"x", "\[Rule]", " ", "a"}]}]}], "]"}], 
    RowBox[{"d", "[", 
     RowBox[{"a", ",", "c"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{
     RowBox[{"f_", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ",", "c_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "x", "}"}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"x", ",", "b"}], "]"}], ",", "x"}], "]"}], "/.", 
        RowBox[{"x", "\[Rule]", " ", "a"}]}]}], "]"}], 
     RowBox[{"d", "[", 
      RowBox[{"a", ",", "c"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "x", "}"}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"a", ",", "x"}], "]"}], ",", "x"}], "]"}], "/.", 
        RowBox[{"x", "\[Rule]", " ", "b"}]}]}], "]"}], 
     RowBox[{"d", "[", 
      RowBox[{"b", ",", "c"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{
     RowBox[{"f_", "[", 
      RowBox[{"a_", ",", "b_", ",", "e_"}], "]"}], ",", "c_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "x", "}"}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"x", ",", "b", ",", "e"}], "]"}], ",", "x"}], "]"}], "/.", 
        
        RowBox[{"x", "\[Rule]", " ", "a"}]}]}], "]"}], 
     RowBox[{"d", "[", 
      RowBox[{"a", ",", "c"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "x", "}"}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"a", ",", "x", ",", "e"}], "]"}], ",", "x"}], "]"}], "/.", 
        
        RowBox[{"x", "\[Rule]", " ", "b"}]}]}], "]"}], 
     RowBox[{"d", "[", 
      RowBox[{"b", ",", "c"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "x", "}"}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"a", ",", "b", ",", "x"}], "]"}], ",", "x"}], "]"}], "/.", 
        
        RowBox[{"x", "\[Rule]", " ", "e"}]}]}], "]"}], 
     RowBox[{"d", "[", 
      RowBox[{"e", ",", "c"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{"a_ListQ", ",", "x_"}], "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"d", "[", 
      RowBox[{
       RowBox[{"a", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
       ",", "x"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "a", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"del", "[", 
   RowBox[{"expr_", ",", "dwhat_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"d", "[", 
      RowBox[{"expr", ",", "dwhat"}], "]"}], "//", "Expand"}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"sc", "[", 
        RowBox[{"__", ",", "__"}], "]"}]}], "]"}], "&"}]}], ")"}]}]}], "Input",\

 CellChangeTimes->{{3.665412839575966*^9, 3.66541285216261*^9}, {
   3.665429858458528*^9, 3.665429858819357*^9}, {3.6654371838618*^9, 
   3.665437213264703*^9}, {3.665437460437106*^9, 3.665437460600224*^9}, {
   3.665437581247148*^9, 3.665437582579966*^9}, 3.665437655302313*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"getT", "=", 
   RowBox[{
    RowBox[{"sc", "[", 
     RowBox[{"z1", ",", "zb1"}], "]"}], "\[Rule]", 
    RowBox[{"t", " ", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"sc", "[", 
        RowBox[{"z1", ",", "z1"}], "]"}], 
       RowBox[{"sc", "[", 
        RowBox[{"zb1", ",", "zb1"}], "]"}]}], "]"}]}]}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"noT", "=", 
   RowBox[{"t", "\[Rule]", 
    FractionBox[
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "zb1"}], "]"}], 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"sc", "[", 
        RowBox[{"z1", ",", "z1"}], "]"}], 
       RowBox[{"sc", "[", 
        RowBox[{"zb1", ",", "zb1"}], "]"}]}], "]"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"DerivativeToGegenbauer", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"DGB", "[", 
     RowBox[{"primes_", ",", "l_"}], "]"}], "[", "T_", "]"}], 
   "\[RuleDelayed]", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"GegenbauerC", "[", 
      RowBox[{"l", ",", 
       RowBox[{
        RowBox[{"d", "/", "2"}], "-", "1"}], ",", "T"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"T", ",", "primes"}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$RecursionLimit", "=", "50000"}], ";"}]}], "Input",
 CellChangeTimes->{{3.665412895940979*^9, 3.66541296024442*^9}, {
  3.665414291657853*^9, 3.665414304856617*^9}, {3.665418481293063*^9, 
  3.665418484698278*^9}, {3.665429310574815*^9, 3.665429314124339*^9}, {
  3.665429448859447*^9, 3.665429451469799*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Tensor structures", "Subsection",
 CellChangeTimes->{{3.66541022802418*^9, 3.6654102356440887`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cntLR", "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"sc", "[", 
    RowBox[{
     RowBox[{"{", "a", "}"}], ",", 
     RowBox[{"{", "b", "}"}]}], "]"}], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"sc", "[", 
      RowBox[{"zb1", ",", 
       RowBox[{"{", "a", "}"}]}], "]"}], 
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", 
       RowBox[{"{", "b", "}"}]}], "]"}]}], 
    RowBox[{"sc", "[", 
     RowBox[{"zb1", ",", "z1"}], "]"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cntLL", "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"sc", "[", 
    RowBox[{
     RowBox[{"{", "a", "}"}], ",", 
     RowBox[{"{", "b", "}"}]}], "]"}], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", 
       RowBox[{"{", "a", "}"}]}], "]"}], 
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", 
       RowBox[{"{", "b", "}"}]}], "]"}]}], 
    RowBox[{"sc", "[", 
     RowBox[{"z1", ",", "z1"}], "]"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cntRR", "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"sc", "[", 
    RowBox[{
     RowBox[{"{", "a", "}"}], ",", 
     RowBox[{"{", "b", "}"}]}], "]"}], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"sc", "[", 
      RowBox[{"zb1", ",", 
       RowBox[{"{", "a", "}"}]}], "]"}], 
     RowBox[{"sc", "[", 
      RowBox[{"zb1", ",", 
       RowBox[{"{", "b", "}"}]}], "]"}]}], 
    RowBox[{"sc", "[", 
     RowBox[{"zb1", ",", "zb1"}], "]"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cntL", "[", "a_", "]"}], ":=", 
  RowBox[{
   SuperscriptBox["t", 
    FractionBox[
     RowBox[{"-", "1"}], "2"]], 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"sc", "[", 
       RowBox[{"zb1", ",", 
        RowBox[{"{", "a", "}"}]}], "]"}], 
      RowBox[{"Sqrt", "[", 
       RowBox[{"sc", "[", 
        RowBox[{"zb1", ",", "zb1"}], "]"}], "]"}]], "-", 
     FractionBox[
      RowBox[{"t", " ", 
       RowBox[{"sc", "[", 
        RowBox[{"z1", ",", 
         RowBox[{"{", "a", "}"}]}], "]"}]}], 
      RowBox[{"Sqrt", "[", 
       RowBox[{"sc", "[", 
        RowBox[{"z1", ",", "z1"}], "]"}], "]"}]]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cntR", "[", "a_", "]"}], ":=", 
  RowBox[{
   SuperscriptBox["t", 
    FractionBox[
     RowBox[{"-", "1"}], "2"]], 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"sc", "[", 
       RowBox[{"z1", ",", 
        RowBox[{"{", "a", "}"}]}], "]"}], 
      RowBox[{"Sqrt", "[", 
       RowBox[{"sc", "[", 
        RowBox[{"z1", ",", "z1"}], "]"}], "]"}]], "-", 
     FractionBox[
      RowBox[{"t", " ", 
       RowBox[{"sc", "[", 
        RowBox[{"zb1", ",", 
         RowBox[{"{", "a", "}"}]}], "]"}]}], 
      RowBox[{"Sqrt", "[", 
       RowBox[{"sc", "[", 
        RowBox[{"zb1", ",", "zb1"}], "]"}], "]"}]]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"antisym", "[", 
   RowBox[{"a1_", ",", "a2_", ",", "b1_", ",", "b2_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"sc", "[", 
       RowBox[{
        RowBox[{"{", "a1", "}"}], ",", 
        RowBox[{"{", "b1", "}"}]}], "]"}], 
      RowBox[{"sc", "[", 
       RowBox[{
        RowBox[{"{", "a2", "}"}], ",", 
        RowBox[{"{", "b2", "}"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"sc", "[", 
       RowBox[{
        RowBox[{"{", "a1", "}"}], ",", 
        RowBox[{"{", "b2", "}"}]}], "]"}], 
      RowBox[{"sc", "[", 
       RowBox[{
        RowBox[{"{", "a2", "}"}], ",", 
        RowBox[{"{", "b1", "}"}]}], "]"}]}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.65632577534193*^9, 3.65632585369699*^9}, {
  3.657447492913398*^9, 3.657447493176264*^9}, {3.657525158813136*^9, 
  3.657525197301207*^9}, {3.657525248094458*^9, 3.657525293948202*^9}, {
  3.6575254251023703`*^9, 3.657525458129725*^9}, {3.657525677082893*^9, 
  3.6575256790133133`*^9}, {3.657525780312804*^9, 3.657525785980488*^9}, {
  3.6575258296977453`*^9, 3.657525886066267*^9}, {3.657639207912114*^9, 
  3.6576392088982353`*^9}, {3.657639294148728*^9, 3.65763930409688*^9}, {
  3.657735451986977*^9, 3.657735520752829*^9}, {3.6582656126305943`*^9, 
  3.658265622802775*^9}, {3.665410623972947*^9, 3.6654106286757097`*^9}, {
  3.665429315178814*^9, 3.665429319367218*^9}, {3.6654294522152233`*^9, 
  3.665429455999229*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Q", "[", 
     RowBox[{"{", 
      RowBox[{"l1_", ",", "0", ",", "0"}], "}"}], "]"}], "=", 
    RowBox[{"{", "1", "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vec", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0"}], "}"}], "]"}], "=", 
   RowBox[{
    RowBox[{"sc", "[", 
     RowBox[{"z2", ",", 
      RowBox[{"{", "a1", "}"}]}], "]"}], 
    RowBox[{"sc", "[", 
     RowBox[{"zb2", ",", 
      RowBox[{"{", "b1", "}"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Q", "[", 
     RowBox[{"{", 
      RowBox[{"l1_", ",", "1", ",", "0"}], "}"}], "]"}], "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"vec", "[", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], "]"}], 
          RowBox[{"cntLR", "[", 
           RowBox[{"a1", ",", "b1"}], "]"}]}], "/.", "getT"}], "//", 
        "Expand"}], "//", "Simplify"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"vec", "[", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], "]"}], 
          RowBox[{"cntL", "[", "a1", "]"}], 
          RowBox[{"cntR", "[", "b1", "]"}]}], "/.", "getT"}], "//", 
        "Expand"}], "//", "Simplify"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vec", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "0"}], "}"}], "]"}], "=", 
   RowBox[{
    RowBox[{"sc", "[", 
     RowBox[{"z2", ",", 
      RowBox[{"{", "a1", "}"}]}], "]"}], 
    RowBox[{"sc", "[", 
     RowBox[{"z2", ",", 
      RowBox[{"{", "a2", "}"}]}], "]"}], 
    RowBox[{"sc", "[", 
     RowBox[{"zb2", ",", 
      RowBox[{"{", "b1", "}"}]}], "]"}], 
    RowBox[{"sc", "[", 
     RowBox[{"zb2", ",", 
      RowBox[{"{", "b2", "}"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Q", "[", 
     RowBox[{"{", 
      RowBox[{"l1_", ",", "2", ",", "0"}], "}"}], "]"}], "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"vec", "[", 
           RowBox[{"{", 
            RowBox[{"2", ",", "0"}], "}"}], "]"}], 
          RowBox[{"cntLR", "[", 
           RowBox[{"a1", ",", "b1"}], "]"}], 
          RowBox[{"cntLR", "[", 
           RowBox[{"a2", ",", "b2"}], "]"}]}], "/.", "getT"}], "//", 
        "Expand"}], "//", "Simplify"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"vec", "[", 
           RowBox[{"{", 
            RowBox[{"2", ",", "0"}], "}"}], "]"}], 
          RowBox[{"cntLR", "[", 
           RowBox[{"a1", ",", "b1"}], "]"}], 
          RowBox[{"cntL", "[", "a2", "]"}], 
          RowBox[{"cntR", "[", "b2", "]"}]}], "/.", "getT"}], "//", 
        "Expand"}], "//", "Simplify"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"vec", "[", 
           RowBox[{"{", 
            RowBox[{"2", ",", "0"}], "}"}], "]"}], 
          RowBox[{"cntL", "[", "a1", "]"}], 
          RowBox[{"cntL", "[", "a2", "]"}], 
          RowBox[{"cntR", "[", "b1", "]"}], 
          RowBox[{"cntR", "[", "b2", "]"}]}], "/.", "getT"}], "//", 
        "Expand"}], "//", "Simplify"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"vec", "[", 
           RowBox[{"{", 
            RowBox[{"2", ",", "0"}], "}"}], "]"}], 
          RowBox[{"cntLL", "[", 
           RowBox[{"a1", ",", "a2"}], "]"}], 
          RowBox[{"cntRR", "[", 
           RowBox[{"b1", ",", "b2"}], "]"}]}], "/.", "getT"}], "//", 
        "Expand"}], "//", "Simplify"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"vec", "[", 
           RowBox[{"{", 
            RowBox[{"2", ",", "0"}], "}"}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"cntLL", "[", 
              RowBox[{"a1", ",", "a2"}], "]"}], 
             RowBox[{"cntR", "[", "b1", "]"}], 
             RowBox[{"cntR", "[", "b2", "]"}]}], "+", 
            RowBox[{
             RowBox[{"cntL", "[", "a1", "]"}], 
             RowBox[{"cntL", "[", "a2", "]"}], 
             RowBox[{"cntRR", "[", 
              RowBox[{"b1", ",", "b2"}], "]"}]}]}], ")"}]}], "/.", "getT"}], "//",
         "Expand"}], "//", "Simplify"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vec", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "0"}], "}"}], "]"}], "=", 
   RowBox[{
    RowBox[{"sc", "[", 
     RowBox[{"z2", ",", 
      RowBox[{"{", "a1", "}"}]}], "]"}], 
    RowBox[{"sc", "[", 
     RowBox[{"z2", ",", 
      RowBox[{"{", "a2", "}"}]}], "]"}], 
    RowBox[{"sc", "[", 
     RowBox[{"z2", ",", 
      RowBox[{"{", "a3", "}"}]}], "]"}], 
    RowBox[{"sc", "[", 
     RowBox[{"zb2", ",", 
      RowBox[{"{", "b1", "}"}]}], "]"}], 
    RowBox[{"sc", "[", 
     RowBox[{"zb2", ",", 
      RowBox[{"{", "b2", "}"}]}], "]"}], 
    RowBox[{"sc", "[", 
     RowBox[{"zb2", ",", 
      RowBox[{"{", "b3", "}"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Q", "[", 
     RowBox[{"{", 
      RowBox[{"l1_", ",", "3", ",", "0"}], "}"}], "]"}], "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"vec", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "0"}], "}"}], "]"}], 
         RowBox[{"cntLR", "[", 
          RowBox[{"a1", ",", "b1"}], "]"}], 
         RowBox[{"cntLR", "[", 
          RowBox[{"a2", ",", "b2"}], "]"}], 
         RowBox[{"cntLR", "[", 
          RowBox[{"a3", ",", "b3"}], "]"}]}], "//", "Expand"}], "//", 
       "Simplify"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"vec", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "0"}], "}"}], "]"}], 
         RowBox[{"cntLR", "[", 
          RowBox[{"a1", ",", "b1"}], "]"}], 
         RowBox[{"cntLR", "[", 
          RowBox[{"a2", ",", "b2"}], "]"}], 
         RowBox[{"cntL", "[", "a3", "]"}], 
         RowBox[{"cntR", "[", "b3", "]"}]}], "//", "Expand"}], "//", 
       "Simplify"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"vec", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "0"}], "}"}], "]"}], 
         RowBox[{"cntLR", "[", 
          RowBox[{"a1", ",", "b1"}], "]"}], 
         RowBox[{"cntL", "[", "a2", "]"}], 
         RowBox[{"cntR", "[", "b2", "]"}], 
         RowBox[{"cntL", "[", "a3", "]"}], 
         RowBox[{"cntR", "[", "b3", "]"}]}], "//", "Expand"}], "//", 
       "Simplify"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"vec", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "0"}], "}"}], "]"}], 
         RowBox[{"cntL", "[", "a1", "]"}], 
         RowBox[{"cntR", "[", "b1", "]"}], 
         RowBox[{"cntL", "[", "a2", "]"}], 
         RowBox[{"cntR", "[", "b2", "]"}], 
         RowBox[{"cntL", "[", "a3", "]"}], 
         RowBox[{"cntR", "[", "b3", "]"}]}], "//", "Expand"}], "//", 
       "Simplify"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"vec", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "0"}], "}"}], "]"}], 
         RowBox[{"cntLR", "[", 
          RowBox[{"a1", ",", "b1"}], "]"}], 
         RowBox[{"cntLL", "[", 
          RowBox[{"a2", ",", "a3"}], "]"}], 
         RowBox[{"cntRR", "[", 
          RowBox[{"b2", ",", "b3"}], "]"}]}], "//", "Expand"}], "//", 
       "Simplify"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"vec", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "0"}], "}"}], "]"}], 
         RowBox[{"cntL", "[", "a1", "]"}], 
         RowBox[{"cntR", "[", "b1", "]"}], 
         RowBox[{"cntLL", "[", 
          RowBox[{"a2", ",", "a3"}], "]"}], 
         RowBox[{"cntRR", "[", 
          RowBox[{"b2", ",", "b3"}], "]"}]}], "//", "Expand"}], "//", 
       "Simplify"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"vec", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "0"}], "}"}], "]"}], 
         RowBox[{"cntLR", "[", 
          RowBox[{"a1", ",", "b1"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"cntLL", "[", 
             RowBox[{"a2", ",", "a3"}], "]"}], 
            RowBox[{"cntR", "[", "b2", "]"}], 
            RowBox[{"cntR", "[", "b3", "]"}]}], "+", 
           RowBox[{
            RowBox[{"cntL", "[", "a2", "]"}], 
            RowBox[{"cntL", "[", "a3", "]"}], 
            RowBox[{"cntRR", "[", 
             RowBox[{"b2", ",", "b3"}], "]"}]}]}], ")"}]}], "//", "Expand"}], 
       "//", "Simplify"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"vec", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "0"}], "}"}], "]"}], 
         RowBox[{"cntL", "[", "a1", "]"}], 
         RowBox[{"cntR", "[", "b1", "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"cntLL", "[", 
             RowBox[{"a2", ",", "a3"}], "]"}], 
            RowBox[{"cntR", "[", "b2", "]"}], 
            RowBox[{"cntR", "[", "b3", "]"}]}], "+", 
           RowBox[{
            RowBox[{"cntL", "[", "a2", "]"}], 
            RowBox[{"cntL", "[", "a3", "]"}], 
            RowBox[{"cntRR", "[", 
             RowBox[{"b2", ",", "b3"}], "]"}]}]}], ")"}]}], "//", "Expand"}], 
       "//", "Simplify"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vec", "[", 
    RowBox[{"{", 
     RowBox[{"4", ",", "0"}], "}"}], "]"}], "=", 
   RowBox[{
    RowBox[{"sc", "[", 
     RowBox[{"z2", ",", 
      RowBox[{"{", "a1", "}"}]}], "]"}], 
    RowBox[{"sc", "[", 
     RowBox[{"z2", ",", 
      RowBox[{"{", "a2", "}"}]}], "]"}], 
    RowBox[{"sc", "[", 
     RowBox[{"z2", ",", 
      RowBox[{"{", "a3", "}"}]}], "]"}], 
    RowBox[{"sc", "[", 
     RowBox[{"z2", ",", 
      RowBox[{"{", "a4", "}"}]}], "]"}], 
    RowBox[{"sc", "[", 
     RowBox[{"zb2", ",", 
      RowBox[{"{", "b1", "}"}]}], "]"}], 
    RowBox[{"sc", "[", 
     RowBox[{"zb2", ",", 
      RowBox[{"{", "b2", "}"}]}], "]"}], 
    RowBox[{"sc", "[", 
     RowBox[{"zb2", ",", 
      RowBox[{"{", "b3", "}"}]}], "]"}], 
    RowBox[{"sc", "[", 
     RowBox[{"zb2", ",", 
      RowBox[{"{", "b4", "}"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Q", "[", 
     RowBox[{"{", 
      RowBox[{"l1_", ",", "4", ",", "0"}], "}"}], "]"}], "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"vec", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "0"}], "}"}], "]"}], " ", 
         RowBox[{"cntLR", "[", 
          RowBox[{"a1", ",", "b1"}], "]"}], 
         RowBox[{"cntLR", "[", 
          RowBox[{"a2", ",", "b2"}], "]"}], 
         RowBox[{"cntLR", "[", 
          RowBox[{"a3", ",", "b3"}], "]"}], 
         RowBox[{"cntLR", "[", 
          RowBox[{"a4", ",", "b4"}], "]"}]}], "//", "Expand"}], "//", 
       "Simplify"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"vec", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "0"}], "}"}], "]"}], " ", 
         RowBox[{"cntLR", "[", 
          RowBox[{"a1", ",", "b1"}], "]"}], 
         RowBox[{"cntLR", "[", 
          RowBox[{"a2", ",", "b2"}], "]"}], 
         RowBox[{"cntLR", "[", 
          RowBox[{"a3", ",", "b3"}], "]"}], 
         RowBox[{"cntL", "[", "a4", "]"}], 
         RowBox[{"cntR", "[", "b4", "]"}]}], "//", "Expand"}], "//", 
       "Simplify"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"vec", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "0"}], "}"}], "]"}], " ", 
         RowBox[{"cntLR", "[", 
          RowBox[{"a1", ",", "b1"}], "]"}], 
         RowBox[{"cntLR", "[", 
          RowBox[{"a2", ",", "b2"}], "]"}], 
         RowBox[{"cntL", "[", "a3", "]"}], 
         RowBox[{"cntR", "[", "b3", "]"}], 
         RowBox[{"cntL", "[", "a4", "]"}], 
         RowBox[{"cntR", "[", "b4", "]"}]}], "//", "Expand"}], "//", 
       "Simplify"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"vec", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "0"}], "}"}], "]"}], " ", 
         RowBox[{"cntLR", "[", 
          RowBox[{"a1", ",", "b1"}], "]"}], 
         RowBox[{"cntL", "[", "a2", "]"}], 
         RowBox[{"cntR", "[", "b2", "]"}], 
         RowBox[{"cntL", "[", "a3", "]"}], 
         RowBox[{"cntR", "[", "b3", "]"}], 
         RowBox[{"cntL", "[", "a4", "]"}], 
         RowBox[{"cntR", "[", "b4", "]"}]}], "//", "Expand"}], "//", 
       "Simplify"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"vec", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "0"}], "}"}], "]"}], " ", 
         RowBox[{"cntL", "[", "a1", "]"}], 
         RowBox[{"cntR", "[", "b1", "]"}], 
         RowBox[{"cntL", "[", "a2", "]"}], 
         RowBox[{"cntR", "[", "b2", "]"}], 
         RowBox[{"cntL", "[", "a3", "]"}], 
         RowBox[{"cntR", "[", "b3", "]"}], 
         RowBox[{"cntL", "[", "a4", "]"}], 
         RowBox[{"cntR", "[", "b4", "]"}]}], "//", "Expand"}], "//", 
       "Simplify"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"vec", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "0"}], "}"}], "]"}], " ", 
         RowBox[{"cntLL", "[", 
          RowBox[{"a1", ",", "a2"}], "]"}], 
         RowBox[{"cntRR", "[", 
          RowBox[{"b1", ",", "b2"}], "]"}], 
         RowBox[{"cntLR", "[", 
          RowBox[{"a3", ",", "b3"}], "]"}], 
         RowBox[{"cntLR", "[", 
          RowBox[{"a4", ",", "b4"}], "]"}]}], "//", "Expand"}], "//", 
       "Simplify"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"vec", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "0"}], "}"}], "]"}], " ", 
         RowBox[{"cntLL", "[", 
          RowBox[{"a1", ",", "a2"}], "]"}], 
         RowBox[{"cntRR", "[", 
          RowBox[{"b1", ",", "b2"}], "]"}], 
         RowBox[{"cntLR", "[", 
          RowBox[{"a3", ",", "b3"}], "]"}], 
         RowBox[{"cntL", "[", "a4", "]"}], 
         RowBox[{"cntR", "[", "b4", "]"}]}], "//", "Expand"}], "//", 
       "Simplify"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"vec", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "0"}], "}"}], "]"}], " ", 
         RowBox[{"cntLL", "[", 
          RowBox[{"a1", ",", "a2"}], "]"}], 
         RowBox[{"cntRR", "[", 
          RowBox[{"b1", ",", "b2"}], "]"}], 
         RowBox[{"cntL", "[", "a3", "]"}], 
         RowBox[{"cntR", "[", "b3", "]"}], 
         RowBox[{"cntL", "[", "a4", "]"}], 
         RowBox[{"cntR", "[", "b4", "]"}]}], "//", "Expand"}], "//", 
       "Simplify"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"vec", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "0"}], "}"}], "]"}], " ", 
         RowBox[{"cntLL", "[", 
          RowBox[{"a1", ",", "a2"}], "]"}], 
         RowBox[{"cntRR", "[", 
          RowBox[{"b1", ",", "b2"}], "]"}], 
         RowBox[{"cntLL", "[", 
          RowBox[{"a3", ",", "a4"}], "]"}], 
         RowBox[{"cntRR", "[", 
          RowBox[{"b3", ",", "b4"}], "]"}]}], "//", "Expand"}], "//", 
       "Simplify"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"vec", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "0"}], "}"}], "]"}], " ", 
         RowBox[{"cntLR", "[", 
          RowBox[{"a1", ",", "b1"}], "]"}], 
         RowBox[{"cntLR", "[", 
          RowBox[{"a2", ",", "b2"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"cntLL", "[", 
             RowBox[{"a3", ",", "a4"}], "]"}], 
            RowBox[{"cntR", "[", "b3", "]"}], 
            RowBox[{"cntR", "[", "b4", "]"}]}], "+", 
           RowBox[{
            RowBox[{"cntL", "[", "a3", "]"}], 
            RowBox[{"cntL", "[", "a4", "]"}], 
            RowBox[{"cntRR", "[", 
             RowBox[{"b3", ",", "b4"}], "]"}]}]}], ")"}]}], "//", "Expand"}], 
       "//", "Simplify"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"vec", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "0"}], "}"}], "]"}], " ", 
         RowBox[{"cntLR", "[", 
          RowBox[{"a1", ",", "b1"}], "]"}], 
         RowBox[{"cntL", "[", "a2", "]"}], 
         RowBox[{"cntR", "[", "b2", "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"cntLL", "[", 
             RowBox[{"a3", ",", "a4"}], "]"}], 
            RowBox[{"cntR", "[", "b3", "]"}], 
            RowBox[{"cntR", "[", "b4", "]"}]}], "+", 
           RowBox[{
            RowBox[{"cntL", "[", "a3", "]"}], 
            RowBox[{"cntL", "[", "a4", "]"}], 
            RowBox[{"cntRR", "[", 
             RowBox[{"b3", ",", "b4"}], "]"}]}]}], ")"}]}], "//", "Expand"}], 
       "//", "Simplify"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"vec", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "0"}], "}"}], "]"}], " ", 
         RowBox[{"cntL", "[", "a1", "]"}], 
         RowBox[{"cntR", "[", "b1", "]"}], 
         RowBox[{"cntL", "[", "a2", "]"}], 
         RowBox[{"cntR", "[", "b2", "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"cntLL", "[", 
             RowBox[{"a3", ",", "a4"}], "]"}], 
            RowBox[{"cntR", "[", "b3", "]"}], 
            RowBox[{"cntR", "[", "b4", "]"}]}], "+", 
           RowBox[{
            RowBox[{"cntL", "[", "a3", "]"}], 
            RowBox[{"cntL", "[", "a4", "]"}], 
            RowBox[{"cntRR", "[", 
             RowBox[{"b3", ",", "b4"}], "]"}]}]}], ")"}]}], "//", "Expand"}], 
       "//", "Simplify"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"vec", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "0"}], "}"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"cntLL", "[", 
             RowBox[{"a1", ",", "a2"}], "]"}], 
            RowBox[{"cntLL", "[", 
             RowBox[{"a3", ",", "a4"}], "]"}], 
            RowBox[{"cntR", "[", "b1", "]"}], 
            RowBox[{"cntR", "[", "b2", "]"}], 
            RowBox[{"cntR", "[", "b3", "]"}], 
            RowBox[{"cntR", "[", "b4", "]"}]}], "+", 
           RowBox[{
            RowBox[{"cntL", "[", "a1", "]"}], 
            RowBox[{"cntL", "[", "a2", "]"}], 
            RowBox[{"cntL", "[", "a3", "]"}], 
            RowBox[{"cntL", "[", "a4", "]"}], 
            RowBox[{"cntRR", "[", 
             RowBox[{"b1", ",", "b2"}], "]"}], 
            RowBox[{"cntRR", "[", 
             RowBox[{"b3", ",", "b4"}], "]"}]}]}], ")"}]}], "//", "Expand"}], 
       "//", "Simplify"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"vec", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "0"}], "}"}], "]"}], " ", 
         RowBox[{"cntLL", "[", 
          RowBox[{"a1", ",", "a2"}], "]"}], 
         RowBox[{"cntRR", "[", 
          RowBox[{"b1", ",", "b2"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"cntLL", "[", 
             RowBox[{"a3", ",", "a4"}], "]"}], 
            RowBox[{"cntR", "[", "b3", "]"}], 
            RowBox[{"cntR", "[", "b4", "]"}]}], "+", 
           RowBox[{
            RowBox[{"cntL", "[", "a3", "]"}], 
            RowBox[{"cntL", "[", "a4", "]"}], 
            RowBox[{"cntRR", "[", 
             RowBox[{"b3", ",", "b4"}], "]"}]}]}], ")"}]}], "//", "Expand"}], 
       "//", "Simplify"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vec", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}], "]"}], "=", 
   RowBox[{
    RowBox[{"sc", "[", 
     RowBox[{"z2", ",", 
      RowBox[{"{", "a1", "}"}]}], "]"}], 
    RowBox[{"sc", "[", 
     RowBox[{"z3", ",", 
      RowBox[{"{", "a2", "}"}]}], "]"}], 
    RowBox[{"sc", "[", 
     RowBox[{"zb2", ",", 
      RowBox[{"{", "b1", "}"}]}], "]"}], 
    RowBox[{"sc", "[", 
     RowBox[{"zb3", ",", 
      RowBox[{"{", "b2", "}"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Q", "[", 
     RowBox[{"{", 
      RowBox[{"l1_", ",", "1", ",", "1"}], "}"}], "]"}], "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"vec", "[", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], "]"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"cntLR", "[", 
               RowBox[{"a1", ",", "b1"}], "]"}], 
              RowBox[{"cntLR", "[", 
               RowBox[{"a2", ",", "b2"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"cntLR", "[", 
               RowBox[{"a1", ",", "b2"}], "]"}], 
              RowBox[{"cntLR", "[", 
               RowBox[{"a2", ",", "b1"}], "]"}]}]}], ")"}], "/", "2"}]}], "/.",
          "getT"}], "//", "Expand"}], "//", "Simplify"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"vec", "[", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], "]"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"cntLR", "[", 
               RowBox[{"a1", ",", "b1"}], "]"}], 
              RowBox[{"cntL", "[", "a2", "]"}], 
              RowBox[{"cntR", "[", "b2", "]"}]}], "-", 
             RowBox[{
              RowBox[{"cntLR", "[", 
               RowBox[{"a2", ",", "b1"}], "]"}], 
              RowBox[{"cntL", "[", "a1", "]"}], 
              RowBox[{"cntR", "[", "b2", "]"}]}], "\[IndentingNewLine]", "-", 
             
             RowBox[{
              RowBox[{"cntLR", "[", 
               RowBox[{"a1", ",", "b2"}], "]"}], 
              RowBox[{"cntL", "[", "a2", "]"}], 
              RowBox[{"cntR", "[", "b1", "]"}]}], "+", 
             RowBox[{
              RowBox[{"cntLR", "[", 
               RowBox[{"a2", ",", "b2"}], "]"}], 
              RowBox[{"cntL", "[", "a1", "]"}], 
              RowBox[{"cntR", "[", "b1", "]"}]}]}], ")"}], "/", "4"}]}], "/.",
          "getT"}], "//", "Expand"}], "//", "Simplify"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vec", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1"}], "}"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"sc", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", "a1", "}"}]}], "]"}], 
     RowBox[{"sc", "[", 
      RowBox[{"z2", ",", 
       RowBox[{"{", "u2", "}"}]}], "]"}], 
     RowBox[{"sc", "[", 
      RowBox[{"z3", ",", 
       RowBox[{"{", "u3", "}"}]}], "]"}], 
     RowBox[{"sc", "[", 
      RowBox[{"zb2", ",", 
       RowBox[{"{", "b1", "}"}]}], "]"}], 
     RowBox[{"sc", "[", 
      RowBox[{"zb2", ",", 
       RowBox[{"{", "p2", "}"}]}], "]"}], 
     RowBox[{"sc", "[", 
      RowBox[{"zb3", ",", 
       RowBox[{"{", "p3", "}"}]}], "]"}], 
     RowBox[{"antisym", "[", 
      RowBox[{"u2", ",", "u3", ",", "a2", ",", "a3"}], "]"}], 
     RowBox[{"antisym", "[", 
      RowBox[{"p2", ",", "p3", ",", "b2", ",", "b3"}], "]"}]}], "//", 
    "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Q", "[", 
    RowBox[{"{", 
     RowBox[{"l1_", ",", "2", ",", "1"}], "}"}], "]"}], "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"vec", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], "]"}], " ", 
         RowBox[{"cntLR", "[", 
          RowBox[{"a1", ",", "b1"}], "]"}], 
         RowBox[{"cntLR", "[", 
          RowBox[{"a2", ",", "b2"}], "]"}], 
         RowBox[{"cntLR", "[", 
          RowBox[{"a3", ",", "b3"}], "]"}]}], "/.", "getT"}], "//", 
       "Expand"}], "//", "Simplify"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"vec", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], "]"}], " ", 
         RowBox[{"cntLR", "[", 
          RowBox[{"a1", ",", "b1"}], "]"}], 
         RowBox[{"cntLR", "[", 
          RowBox[{"a2", ",", "b2"}], "]"}], 
         RowBox[{"cntL", "[", "a3", "]"}], 
         RowBox[{"cntR", "[", "b3", "]"}]}], "/.", "getT"}], "//", "Expand"}],
       "//", "Simplify"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"vec", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], "]"}], " ", 
         RowBox[{"cntL", "[", "a1", "]"}], 
         RowBox[{"cntR", "[", "b1", "]"}], 
         RowBox[{"cntLR", "[", 
          RowBox[{"a2", ",", "b2"}], "]"}], 
         RowBox[{"cntLR", "[", 
          RowBox[{"a3", ",", "b3"}], "]"}]}], "/.", "getT"}], "//", 
       "Expand"}], "//", "Simplify"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"vec", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], "]"}], 
         RowBox[{"cntL", "[", "a1", "]"}], 
         RowBox[{"cntR", "[", "b1", "]"}], 
         RowBox[{"cntL", "[", "a2", "]"}], 
         RowBox[{"cntR", "[", "b2", "]"}], 
         RowBox[{"cntLR", "[", 
          RowBox[{"a3", ",", "b3"}], "]"}]}], "/.", "getT"}], "//", 
       "Expand"}], "//", "Simplify"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"vec", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], "]"}], 
         RowBox[{"cntLL", "[", 
          RowBox[{"a1", ",", "a2"}], "]"}], 
         RowBox[{"cntRR", "[", 
          RowBox[{"b1", ",", "b2"}], "]"}], 
         RowBox[{"cntLR", "[", 
          RowBox[{"a3", ",", "b3"}], "]"}]}], "/.", "getT"}], "//", 
       "Expand"}], "//", "Simplify"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"vec", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], "]"}], 
         RowBox[{"cntLL", "[", 
          RowBox[{"a1", ",", "a2"}], "]"}], 
         RowBox[{"cntRR", "[", 
          RowBox[{"b1", ",", "b2"}], "]"}], 
         RowBox[{"cntL", "[", "a3", "]"}], 
         RowBox[{"cntR", "[", "b3", "]"}]}], "/.", "getT"}], "//", "Expand"}],
       "//", "Simplify"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"vec", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"cntLL", "[", 
             RowBox[{"a1", ",", "a2"}], "]"}], 
            RowBox[{"cntR", "[", "b1", "]"}], 
            RowBox[{"cntR", "[", "b2", "]"}]}], "+", 
           RowBox[{
            RowBox[{"cntL", "[", "a1", "]"}], 
            RowBox[{"cntL", "[", "a2", "]"}], 
            RowBox[{"cntRR", "[", 
             RowBox[{"b1", ",", "b2"}], "]"}]}]}], ")"}], 
         RowBox[{"cntLR", "[", 
          RowBox[{"a3", ",", "b3"}], "]"}]}], "/.", "getT"}], "//", 
       "Expand"}], "//", "Simplify"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.656403999901436*^9, 3.6564040339182673`*^9}, {
   3.6564040732563763`*^9, 3.6564040965587873`*^9}, {3.656404411264683*^9, 
   3.656404441243424*^9}, {3.656404496809751*^9, 3.656404497127363*^9}, {
   3.656404668034658*^9, 3.656404692828239*^9}, {3.656404806561079*^9, 
   3.656404809468986*^9}, {3.6564048456743317`*^9, 3.656404845906352*^9}, {
   3.657392643462063*^9, 3.657392726147829*^9}, {3.6573937465583057`*^9, 
   3.657393756295738*^9}, {3.657393811706049*^9, 3.65739381902667*^9}, {
   3.657524436713757*^9, 3.6575244410858183`*^9}, {3.657525504609515*^9, 
   3.65752557051029*^9}, {3.6575330339264107`*^9, 3.6575330363797092`*^9}, {
   3.657533246795437*^9, 3.657533249370097*^9}, {3.657533462411393*^9, 
   3.65753346456257*^9}, {3.65753353766746*^9, 3.657533539059801*^9}, {
   3.657533787247451*^9, 3.657533791369191*^9}, {3.657534124653268*^9, 
   3.6575341260827913`*^9}, {3.65753431317161*^9, 3.6575343141565866`*^9}, {
   3.6575347668544064`*^9, 3.657534768136025*^9}, {3.6575351825918417`*^9, 
   3.657535206764102*^9}, 3.657535269489656*^9, {3.657535993501206*^9, 
   3.657536001220462*^9}, {3.6575415581650553`*^9, 3.657541558621223*^9}, {
   3.657541648684374*^9, 3.657541893813236*^9}, {3.657541924784041*^9, 
   3.657541986857122*^9}, {3.657546437774434*^9, 3.657546439168939*^9}, {
   3.657546801193082*^9, 3.657546801745675*^9}, 3.6575472162966413`*^9, {
   3.657547982838913*^9, 3.657547990238914*^9}, {3.657548994158619*^9, 
   3.65754903855728*^9}, {3.657550534396558*^9, 3.6575505349741173`*^9}, {
   3.6575528632728767`*^9, 3.657552865482068*^9}, {3.6575541176231203`*^9, 
   3.657554121816327*^9}, {3.6575563075406017`*^9, 3.657556309728406*^9}, {
   3.657557308833581*^9, 3.657557312389666*^9}, {3.6575593990023937`*^9, 
   3.657559509526135*^9}, {3.657559551214203*^9, 3.657559785382703*^9}, {
   3.657559823541979*^9, 3.6575599995944023`*^9}, {3.657560100568117*^9, 
   3.6575601645836906`*^9}, 3.6577995956932592`*^9, {3.657831295283601*^9, 
   3.657831298267232*^9}, {3.657868446782915*^9, 3.6578684933745337`*^9}, {
   3.6578850594637747`*^9, 3.6578850653145657`*^9}, {3.6585049007768784`*^9, 
   3.658504937285459*^9}, {3.6585049708759604`*^9, 3.65850497730333*^9}, {
   3.658505082283882*^9, 3.658505087276657*^9}, {3.665410279278639*^9, 
   3.6654103439486313`*^9}, {3.665410386660722*^9, 3.665410416338974*^9}, {
   3.665410477661027*^9, 3.6654104845222187`*^9}, {3.665410694517682*^9, 
   3.665410808399907*^9}, {3.66541084297095*^9, 3.6654109288822813`*^9}, {
   3.665411159815157*^9, 3.665411235735395*^9}, {3.66541126888582*^9, 
   3.6654114014819803`*^9}, {3.665411557716319*^9, 3.665411794690073*^9}, {
   3.665411857333592*^9, 3.665412105944911*^9}, {3.66541226679215*^9, 
   3.66541226945257*^9}, {3.665413360908836*^9, 3.665413373999186*^9}, {
   3.665413957622177*^9, 3.665413959000483*^9}, {3.665416457460164*^9, 
   3.6654164726359262`*^9}, {3.665429403968194*^9, 3.665429429534917*^9}, {
   3.66542947904707*^9, 3.66542950689123*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"vec", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1"}], "}"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"sc", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "a1", "}"}]}], "]"}], 
      RowBox[{"sc", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "a2", "}"}]}], "]"}], 
      RowBox[{"sc", "[", 
       RowBox[{"z2", ",", 
        RowBox[{"{", "u3", "}"}]}], "]"}], 
      RowBox[{"sc", "[", 
       RowBox[{"z3", ",", 
        RowBox[{"{", "u4", "}"}]}], "]"}], 
      RowBox[{"sc", "[", 
       RowBox[{"zb2", ",", 
        RowBox[{"{", "b1", "}"}]}], "]"}], 
      RowBox[{"sc", "[", 
       RowBox[{"zb2", ",", 
        RowBox[{"{", "b2", "}"}]}], "]"}], 
      RowBox[{"sc", "[", 
       RowBox[{"zb2", ",", 
        RowBox[{"{", "p3", "}"}]}], "]"}], 
      RowBox[{"sc", "[", 
       RowBox[{"zb3", ",", 
        RowBox[{"{", "p4", "}"}]}], "]"}], 
      RowBox[{"antisym", "[", 
       RowBox[{"u3", ",", "u4", ",", "a3", ",", "a4"}], "]"}], 
      RowBox[{"antisym", "[", 
       RowBox[{"p3", ",", "p4", ",", "b3", ",", "b4"}], "]"}]}], "//", 
     "Expand"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Q", "[", 
      RowBox[{"{", 
       RowBox[{"l1_", ",", "3", ",", "1"}], "}"}], "]"}], "=", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"vec", "[", 
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], "]"}], " ", 
           RowBox[{"cntLR", "[", 
            RowBox[{"a1", ",", "b1"}], "]"}], 
           RowBox[{"cntLR", "[", 
            RowBox[{"a2", ",", "b2"}], "]"}], 
           RowBox[{"cntLR", "[", 
            RowBox[{"a3", ",", "b3"}], "]"}], 
           RowBox[{"cntLR", "[", 
            RowBox[{"a4", ",", "b4"}], "]"}]}], "/.", "getT"}], "//", 
         "Expand"}], "//", "Simplify"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"vec", "[", 
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], "]"}], " ", 
           RowBox[{"cntLR", "[", 
            RowBox[{"a1", ",", "b1"}], "]"}], 
           RowBox[{"cntLR", "[", 
            RowBox[{"a2", ",", "b2"}], "]"}], 
           RowBox[{"cntLR", "[", 
            RowBox[{"a3", ",", "b3"}], "]"}], 
           RowBox[{"cntL", "[", "a4", "]"}], 
           RowBox[{"cntR", "[", "b4", "]"}]}], "/.", "getT"}], "//", 
         "Expand"}], "//", "Simplify"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"vec", "[", 
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], "]"}], 
           RowBox[{"cntL", "[", "a1", "]"}], 
           RowBox[{"cntR", "[", "b1", "]"}], 
           RowBox[{"cntLR", "[", 
            RowBox[{"a2", ",", "b2"}], "]"}], 
           RowBox[{"cntLR", "[", 
            RowBox[{"a3", ",", "b3"}], "]"}], 
           RowBox[{"cntLR", "[", 
            RowBox[{"a4", ",", "b4"}], "]"}]}], "/.", "getT"}], "//", 
         "Expand"}], "//", "Simplify"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"vec", "[", 
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], "]"}], 
           RowBox[{"cntL", "[", "a1", "]"}], 
           RowBox[{"cntR", "[", "b1", "]"}], 
           RowBox[{"cntLR", "[", 
            RowBox[{"a2", ",", "b2"}], "]"}], 
           RowBox[{"cntL", "[", "a3", "]"}], 
           RowBox[{"cntR", "[", "b3", "]"}], 
           RowBox[{"cntLR", "[", 
            RowBox[{"a4", ",", "b4"}], "]"}]}], "/.", "getT"}], "//", 
         "Expand"}], "//", "Simplify"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"vec", "[", 
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], "]"}], 
           RowBox[{"cntL", "[", "a1", "]"}], 
           RowBox[{"cntR", "[", "b1", "]"}], " ", 
           RowBox[{"cntL", "[", "a2", "]"}], 
           RowBox[{"cntR", "[", "b2", "]"}], 
           RowBox[{"cntLR", "[", 
            RowBox[{"a3", ",", "b3"}], "]"}], 
           RowBox[{"cntLR", "[", 
            RowBox[{"a4", ",", "b4"}], "]"}]}], "/.", "getT"}], "//", 
         "Expand"}], "//", "Simplify"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"vec", "[", 
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], "]"}], " ", 
           RowBox[{"cntL", "[", "a1", "]"}], 
           RowBox[{"cntR", "[", "b1", "]"}], " ", 
           RowBox[{"cntL", "[", "a2", "]"}], 
           RowBox[{"cntR", "[", "b2", "]"}], 
           RowBox[{"cntL", "[", "a3", "]"}], 
           RowBox[{"cntR", "[", "b3", "]"}], 
           RowBox[{"cntLR", "[", 
            RowBox[{"a4", ",", "b4"}], "]"}]}], "/.", "getT"}], "//", 
         "Expand"}], "//", "Simplify"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"vec", "[", 
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], "]"}], 
           RowBox[{"cntLR", "[", 
            RowBox[{"a1", ",", "b1"}], "]"}], 
           RowBox[{"cntLL", "[", 
            RowBox[{"a2", ",", "a3"}], "]"}], 
           RowBox[{"cntRR", "[", 
            RowBox[{"b2", ",", "b3"}], "]"}], 
           RowBox[{"cntLR", "[", 
            RowBox[{"a4", ",", "b4"}], "]"}]}], "/.", "getT"}], "//", 
         "Expand"}], "//", "Simplify"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"vec", "[", 
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], "]"}], 
           RowBox[{"cntL", "[", "a1", "]"}], 
           RowBox[{"cntR", "[", "b1", "]"}], 
           RowBox[{"cntLL", "[", 
            RowBox[{"a2", ",", "a3"}], "]"}], 
           RowBox[{"cntRR", "[", 
            RowBox[{"b2", ",", "b3"}], "]"}], 
           RowBox[{"cntLR", "[", 
            RowBox[{"a4", ",", "b4"}], "]"}]}], "/.", "getT"}], "//", 
         "Expand"}], "//", "Simplify"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"vec", "[", 
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], "]"}], 
           RowBox[{"cntL", "[", "a1", "]"}], 
           RowBox[{"cntR", "[", "b1", "]"}], 
           RowBox[{"cntLL", "[", 
            RowBox[{"a2", ",", "a3"}], "]"}], 
           RowBox[{"cntRR", "[", 
            RowBox[{"b2", ",", "b3"}], "]"}], 
           RowBox[{"cntL", "[", "a4", "]"}], 
           RowBox[{"cntR", "[", "b4", "]"}]}], "/.", "getT"}], "//", 
         "Expand"}], "//", "Simplify"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"vec", "[", 
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], "]"}], 
           RowBox[{"cntLL", "[", 
            RowBox[{"a1", ",", "a2"}], "]"}], 
           RowBox[{"cntRR", "[", 
            RowBox[{"b1", ",", "b2"}], "]"}], " ", 
           RowBox[{"cntLR", "[", 
            RowBox[{"a3", ",", "b3"}], "]"}], 
           RowBox[{"cntLR", "[", 
            RowBox[{"a4", ",", "b4"}], "]"}]}], "/.", "getT"}], "//", 
         "Expand"}], "//", "Simplify"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"vec", "[", 
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], "]"}], " ", 
           RowBox[{"cntLL", "[", 
            RowBox[{"a1", ",", "a2"}], "]"}], 
           RowBox[{"cntRR", "[", 
            RowBox[{"b1", ",", "b2"}], "]"}], " ", 
           RowBox[{"cntL", "[", "a3", "]"}], 
           RowBox[{"cntR", "[", "b3", "]"}], 
           RowBox[{"cntLR", "[", 
            RowBox[{"a4", ",", "b4"}], "]"}]}], "/.", "getT"}], "//", 
         "Expand"}], "//", "Simplify"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"vec", "[", 
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], "]"}], 
           RowBox[{"cntLR", "[", 
            RowBox[{"a1", ",", "b1"}], "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"cntLL", "[", 
               RowBox[{"a2", ",", "a3"}], "]"}], 
              RowBox[{"cntR", "[", "b2", "]"}], 
              RowBox[{"cntR", "[", "b3", "]"}]}], "+", 
             RowBox[{
              RowBox[{"cntL", "[", "a2", "]"}], 
              RowBox[{"cntL", "[", "a3", "]"}], 
              RowBox[{"cntRR", "[", 
               RowBox[{"b2", ",", "b3"}], "]"}]}]}], ")"}], 
           RowBox[{"cntLR", "[", 
            RowBox[{"a4", ",", "b4"}], "]"}]}], "/.", "getT"}], "//", 
         "Expand"}], "//", "Simplify"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"vec", "[", 
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], "]"}], " ", 
           RowBox[{"cntL", "[", "a1", "]"}], 
           RowBox[{"cntR", "[", "b1", "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"cntLL", "[", 
               RowBox[{"a2", ",", "a3"}], "]"}], 
              RowBox[{"cntR", "[", "b2", "]"}], 
              RowBox[{"cntR", "[", "b3", "]"}]}], "+", 
             RowBox[{
              RowBox[{"cntL", "[", "a2", "]"}], 
              RowBox[{"cntL", "[", "a3", "]"}], 
              RowBox[{"cntRR", "[", 
               RowBox[{"b2", ",", "b3"}], "]"}]}]}], ")"}], 
           RowBox[{"cntLR", "[", 
            RowBox[{"a4", ",", "b4"}], "]"}]}], "/.", "getT"}], "//", 
         "Expand"}], "//", "Simplify"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"vec", "[", 
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"cntLL", "[", 
               RowBox[{"a1", ",", "a2"}], "]"}], 
              RowBox[{"cntR", "[", "b1", "]"}], 
              RowBox[{"cntR", "[", "b2", "]"}]}], "+", 
             RowBox[{
              RowBox[{"cntL", "[", "a1", "]"}], 
              RowBox[{"cntL", "[", "a2", "]"}], 
              RowBox[{"cntRR", "[", 
               RowBox[{"b1", ",", "b2"}], "]"}]}]}], ")"}], 
           RowBox[{"cntLR", "[", 
            RowBox[{"a3", ",", "b3"}], "]"}], 
           RowBox[{"cntLR", "[", 
            RowBox[{"a4", ",", "b4"}], "]"}]}], "/.", "getT"}], "//", 
         "Expand"}], "//", "Simplify"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"vec", "[", 
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"cntLL", "[", 
               RowBox[{"a1", ",", "a2"}], "]"}], 
              RowBox[{"cntR", "[", "b1", "]"}], 
              RowBox[{"cntR", "[", "b2", "]"}]}], "+", 
             RowBox[{
              RowBox[{"cntL", "[", "a1", "]"}], 
              RowBox[{"cntL", "[", "a2", "]"}], 
              RowBox[{"cntRR", "[", 
               RowBox[{"b1", ",", "b2"}], "]"}]}]}], ")"}], 
           RowBox[{"cntL", "[", "a3", "]"}], 
           RowBox[{"cntR", "[", "b3", "]"}], 
           RowBox[{"cntLR", "[", 
            RowBox[{"a4", ",", "b4"}], "]"}]}], "/.", "getT"}], "//", 
         "Expand"}], "//", "Simplify"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"vec", "[", 
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"cntL", "[", "a1", "]"}], 
              RowBox[{"cntLL", "[", 
               RowBox[{"a2", ",", "a3"}], "]"}], 
              RowBox[{"cntRR", "[", 
               RowBox[{"b1", ",", "b2"}], "]"}], 
              RowBox[{"cntR", "[", "b3", "]"}]}], "+", 
             RowBox[{
              RowBox[{"cntLL", "[", 
               RowBox[{"a1", ",", "a2"}], "]"}], 
              RowBox[{"cntL", "[", "a3", "]"}], 
              RowBox[{"cntR", "[", "b1", "]"}], 
              RowBox[{"cntRR", "[", 
               RowBox[{"b2", ",", "b3"}], "]"}]}]}], ")"}], 
           RowBox[{"cntLR", "[", 
            RowBox[{"a4", ",", "b4"}], "]"}]}], "/.", "getT"}], "//", 
         "Expand"}], "//", "Simplify"}]}], "}"}]}], ";"}], "//", "Timing"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vec", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2"}], "}"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"sc", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "u1", "}"}]}], "]"}], 
       RowBox[{"sc", "[", 
        RowBox[{"z2", ",", 
         RowBox[{"{", "u2", "}"}]}], "]"}], 
       RowBox[{"sc", "[", 
        RowBox[{"z3", ",", 
         RowBox[{"{", "u3", "}"}]}], "]"}], 
       RowBox[{"sc", "[", 
        RowBox[{"z3", ",", 
         RowBox[{"{", "u4", "}"}]}], "]"}], 
       RowBox[{"sc", "[", 
        RowBox[{"zb2", ",", 
         RowBox[{"{", "p1", "}"}]}], "]"}], 
       RowBox[{"sc", "[", 
        RowBox[{"zb2", ",", 
         RowBox[{"{", "p2", "}"}]}], "]"}], 
       RowBox[{"sc", "[", 
        RowBox[{"zb3", ",", 
         RowBox[{"{", "p3", "}"}]}], "]"}], 
       RowBox[{"sc", "[", 
        RowBox[{"zb3", ",", 
         RowBox[{"{", "p4", "}"}]}], "]"}], "*", "\[IndentingNewLine]", 
       RowBox[{"antisym", "[", 
        RowBox[{"u1", ",", "u3", ",", "a1", ",", "a2"}], "]"}], 
       RowBox[{"antisym", "[", 
        RowBox[{"u2", ",", "u4", ",", "a3", ",", "a4"}], "]"}], 
       RowBox[{"antisym", "[", 
        RowBox[{"p1", ",", "p3", ",", "b1", ",", "b2"}], "]"}], 
       RowBox[{"antisym", "[", 
        RowBox[{"p2", ",", "p4", ",", "b3", ",", "b4"}], "]"}]}], ")"}], "//",
      "Expand"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Q", "[", 
     RowBox[{"{", 
      RowBox[{"l1_", ",", "2", ",", "2"}], "}"}], "]"}], "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"vec", "[", 
           RowBox[{"{", 
            RowBox[{"2", ",", "2"}], "}"}], "]"}], " ", 
          RowBox[{"cntLR", "[", 
           RowBox[{"a1", ",", "b1"}], "]"}], 
          RowBox[{"cntLR", "[", 
           RowBox[{"a2", ",", "b2"}], "]"}], 
          RowBox[{"cntLR", "[", 
           RowBox[{"a3", ",", "b3"}], "]"}], 
          RowBox[{"cntLR", "[", 
           RowBox[{"a4", ",", "b4"}], "]"}]}], "/.", "getT"}], "//", 
        "Expand"}], "//", "Simplify"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"vec", "[", 
           RowBox[{"{", 
            RowBox[{"2", ",", "2"}], "}"}], "]"}], " ", 
          RowBox[{"cntLR", "[", 
           RowBox[{"a1", ",", "b1"}], "]"}], 
          RowBox[{"cntLR", "[", 
           RowBox[{"a2", ",", "b2"}], "]"}], 
          RowBox[{"cntLR", "[", 
           RowBox[{"a3", ",", "b3"}], "]"}], 
          RowBox[{"cntL", "[", "a4", "]"}], 
          RowBox[{"cntR", "[", "b4", "]"}]}], "/.", "getT"}], "//", 
        "Expand"}], "//", "Simplify"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"vec", "[", 
           RowBox[{"{", 
            RowBox[{"2", ",", "2"}], "}"}], "]"}], " ", 
          RowBox[{"cntLR", "[", 
           RowBox[{"a1", ",", "b1"}], "]"}], 
          RowBox[{"cntL", "[", "a2", "]"}], 
          RowBox[{"cntR", "[", "b2", "]"}], 
          RowBox[{"cntLR", "[", 
           RowBox[{"a3", ",", "b3"}], "]"}], 
          RowBox[{"cntL", "[", "a4", "]"}], 
          RowBox[{"cntR", "[", "b4", "]"}]}], "/.", "getT"}], "//", 
        "Expand"}], "//", "Simplify"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"vec", "[", 
           RowBox[{"{", 
            RowBox[{"2", ",", "2"}], "}"}], "]"}], " ", 
          RowBox[{"cntLR", "[", 
           RowBox[{"a1", ",", "b1"}], "]"}], 
          RowBox[{"cntLL", "[", 
           RowBox[{"a2", ",", "a3"}], "]"}], 
          RowBox[{"cntRR", "[", 
           RowBox[{"b2", ",", "b3"}], "]"}], 
          RowBox[{"cntLR", "[", 
           RowBox[{"a4", ",", "b4"}], "]"}]}], "/.", "getT"}], "//", 
        "Expand"}], "//", "Simplify"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"vec", "[", 
           RowBox[{"{", 
            RowBox[{"2", ",", "2"}], "}"}], "]"}], " ", 
          RowBox[{"cntLR", "[", 
           RowBox[{"a1", ",", "b1"}], "]"}], 
          RowBox[{"cntLL", "[", 
           RowBox[{"a2", ",", "a3"}], "]"}], 
          RowBox[{"cntRR", "[", 
           RowBox[{"b2", ",", "b3"}], "]"}], 
          RowBox[{"cntL", "[", "a4", "]"}], 
          RowBox[{"cntR", "[", "b4", "]"}]}], "/.", "getT"}], "//", 
        "Expand"}], "//", "Simplify"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"vec", "[", 
           RowBox[{"{", 
            RowBox[{"2", ",", "2"}], "}"}], "]"}], " ", 
          RowBox[{"cntL", "[", "a1", "]"}], 
          RowBox[{"cntR", "[", "b1", "]"}], 
          RowBox[{"cntLL", "[", 
           RowBox[{"a2", ",", "a3"}], "]"}], 
          RowBox[{"cntRR", "[", 
           RowBox[{"b2", ",", "b3"}], "]"}], 
          RowBox[{"cntL", "[", "a4", "]"}], 
          RowBox[{"cntR", "[", "b4", "]"}]}], "/.", "getT"}], "//", 
        "Expand"}], "//", "Simplify"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"vec", "[", 
           RowBox[{"{", 
            RowBox[{"2", ",", "2"}], "}"}], "]"}], " ", 
          RowBox[{"cntLL", "[", 
           RowBox[{"a1", ",", "a4"}], "]"}], 
          RowBox[{"cntLL", "[", 
           RowBox[{"a2", ",", "a3"}], "]"}], 
          RowBox[{"cntRR", "[", 
           RowBox[{"b2", ",", "b3"}], "]"}], 
          RowBox[{"cntRR", "[", 
           RowBox[{"b1", ",", "b4"}], "]"}]}], "/.", "getT"}], "//", 
        "Expand"}], "//", "Simplify"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"vec", "[", 
           RowBox[{"{", 
            RowBox[{"2", ",", "2"}], "}"}], "]"}], " ", 
          RowBox[{"cntLR", "[", 
           RowBox[{"a1", ",", "b1"}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"cntLL", "[", 
              RowBox[{"a2", ",", "a3"}], "]"}], 
             RowBox[{"cntR", "[", "b2", "]"}], 
             RowBox[{"cntR", "[", "b3", "]"}]}], "+", 
            RowBox[{
             RowBox[{"cntL", "[", "a2", "]"}], 
             RowBox[{"cntL", "[", "a3", "]"}], 
             RowBox[{"cntRR", "[", 
              RowBox[{"b2", ",", "b3"}], "]"}]}]}], ")"}], 
          RowBox[{"cntLR", "[", 
           RowBox[{"a4", ",", "b4"}], "]"}]}], "/.", "getT"}], "//", 
        "Expand"}], "//", "Simplify"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"vec", "[", 
           RowBox[{"{", 
            RowBox[{"2", ",", "2"}], "}"}], "]"}], 
          RowBox[{"cntLL", "[", 
           RowBox[{"a2", ",", "a3"}], "]"}], 
          RowBox[{"cntRR", "[", 
           RowBox[{"b2", ",", "b3"}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"cntL", "[", "a1", "]"}], 
             RowBox[{"cntL", "[", "a4", "]"}], 
             RowBox[{"cntRR", "[", 
              RowBox[{"b1", ",", "b4"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"cntLL", "[", 
              RowBox[{"a1", ",", "a4"}], "]"}], 
             RowBox[{"cntR", "[", "b1", "]"}], 
             RowBox[{"cntR", "[", "b4", "]"}]}]}], ")"}]}], "/.", "getT"}], "//",
         "Expand"}], "//", "Simplify"}]}], "}"}]}], ";"}], "//", 
  "Timing"}]}], "Input",
 CellChangeTimes->{{3.665412294284245*^9, 3.66541231213693*^9}, {
  3.66541258177044*^9, 3.665412593118517*^9}, {3.665412988400915*^9, 
  3.66541299346231*^9}, {3.665413071510324*^9, 3.665413076930046*^9}, {
  3.665413302474679*^9, 3.665413308629018*^9}, {3.665429409444591*^9, 
  3.665429431175475*^9}, {3.665429485735561*^9, 3.665429507950482*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"17.6`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.6654163522875147`*^9, 3.665420390779522*^9, 
  3.6654217222964993`*^9, 3.6654280641995487`*^9, 3.6654296248141747`*^9, 
  3.665431695738801*^9, 3.66543368446085*^9, 3.665475705566498*^9, 
  3.665836235632226*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"36.408`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.6654163522875147`*^9, 3.665420390779522*^9, 
  3.6654217222964993`*^9, 3.6654280641995487`*^9, 3.6654296248141747`*^9, 
  3.665431695738801*^9, 3.66543368446085*^9, 3.665475705566498*^9, 
  3.665836270908729*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Functions f(t)", "Subsection",
 CellChangeTimes->{{3.665411524309535*^9, 3.665411528282569*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f", "[", "\[Lambda]_", "]"}], ":=", 
  FractionBox[
   RowBox[{"fh", "[", "\[Lambda]", "]"}], 
   RowBox[{"dn", "[", "\[Lambda]", "]"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dn", "[", 
   RowBox[{"{", 
    RowBox[{"l_", ",", "0", ",", "0"}], "}"}], "]"}], ":=", 
  "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dn", "[", 
   RowBox[{"{", 
    RowBox[{"l_", ",", "1", ",", "0"}], "}"}], "]"}], ":=", 
  RowBox[{"-", "1"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dn", "[", 
   RowBox[{"{", 
    RowBox[{"l_", ",", "2", ",", "0"}], "}"}], "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{"d", "-", "2"}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dn", "[", 
   RowBox[{"{", 
    RowBox[{"l_", ",", "3", ",", "0"}], "}"}], "]"}], ":=", 
  RowBox[{"-", "d"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dn", "[", 
   RowBox[{"{", 
    RowBox[{"l_", ",", "4", ",", "0"}], "}"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "d"}], 
   RowBox[{"(", 
    RowBox[{"d", "+", "2"}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dn", "[", 
   RowBox[{"{", 
    RowBox[{"l_", ",", "1", ",", "1"}], "}"}], "]"}], ":=", 
  RowBox[{"-", "1"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dn", "[", 
   RowBox[{"{", 
    RowBox[{"l_", ",", "2", ",", "1"}], "}"}], "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{"d", "-", "3"}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dn", "[", 
   RowBox[{"{", 
    RowBox[{"l_", ",", "3", ",", "1"}], "}"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "d"}], 
   RowBox[{"(", 
    RowBox[{"d", "-", "2"}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dn", "[", 
   RowBox[{"{", 
    RowBox[{"l_", ",", "2", ",", "2"}], "}"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{"d", "-", "4"}], ")"}]}], 
   RowBox[{"(", 
    RowBox[{"d", "-", "3"}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fh", "[", 
   RowBox[{"{", 
    RowBox[{"l1_", ",", "0", ",", "0"}], "}"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"DGB", "[", 
     RowBox[{"0", ",", "l1"}], "]"}], "[", "t", "]"}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fh", "[", 
   RowBox[{"{", 
    RowBox[{"l1_", ",", "1", ",", "0"}], "}"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d"}], ")"}], "*", "t", "*", 
        RowBox[{
         RowBox[{"DGB", "[", 
          RowBox[{"1", ",", "l1"}], "]"}], "[", "t", "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"2", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"DGB", "[", 
      RowBox[{"2", ",", "l1"}], "]"}], "[", "t", "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fh", "[", 
   RowBox[{"{", 
    RowBox[{"l1_", ",", "2", ",", "0"}], "}"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}], ")"}], "*", "d", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d"}], ")"}], "*", 
           RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
        RowBox[{
         RowBox[{"DGB", "[", 
          RowBox[{"2", ",", "l1"}], "]"}], "[", "t", "]"}]}], ")"}]}], "-", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d"}], ")"}], "*", "d", "*", "t", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"3", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d"}], ")"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}], "*", "d", "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"2", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}], "*", "d", "*", "t", "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"3", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}], "*", "d", "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"2", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"2", "*", "d", "*", "t", "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"3", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "-", "d", "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"d", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d"}], ")"}], "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"2", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"2", "*", "d", "*", "t", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"3", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}], "*", "d", "*", "t", "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"2", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"2", "*", "d", "*", 
      RowBox[{"t", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"3", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"t", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}]}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fh", "[", 
   RowBox[{"{", 
    RowBox[{"l1_", ",", "3", ",", "0"}], "}"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"d", "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", "d"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"2", "+", "d"}], ")"}], "*", "t", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"d", "*", 
           RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
        RowBox[{
         RowBox[{"DGB", "[", 
          RowBox[{"3", ",", "l1"}], "]"}], "[", "t", "]"}]}], ")"}]}], "-", 
     RowBox[{"3", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"d", "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"3", "*", "d", "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"5", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"d", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "3"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"6", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"6", "*", "d", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"3", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"3", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "+", "d"}], ")"}], "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"6", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"5", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"3", "*", "d", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"6", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"3", "*", "d", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"3", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"9", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"3", "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d", "-", 
        RowBox[{"3", "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"5", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"3", "*", 
      RowBox[{"(", 
       RowBox[{"d", "-", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"6", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"6", "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"5", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d", "-", 
        RowBox[{"3", "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"6", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"3", "*", "d", "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "d"}], ")"}], "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"3", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"3", "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"3", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "d"}], ")"}], "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"9", "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"5", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"3", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "3"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"6", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "d"}], ")"}], "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"6", "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"5", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"3", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"6", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"3", "*", "d", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{"t", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"3", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"3", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"3", "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"9", "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{"t", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"5", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"3", "*", "t", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"6", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"6", "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{"t", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"5", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"3", "*", "t", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"6", ",", "l1"}], "]"}], "[", "t", "]"}]}]}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fh", "[", 
   RowBox[{"{", 
    RowBox[{"l1_", ",", "4", ",", "0"}], "}"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "d"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"2", "+", "d"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"3", "+", "d"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"4", "+", "d"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"6", "*", "d", "*", 
           RowBox[{"t", "^", "2"}]}], "+", 
          RowBox[{"d", "*", 
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], "*", 
           RowBox[{"t", "^", "4"}]}]}], ")"}], "*", 
        RowBox[{
         RowBox[{"DGB", "[", 
          RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}], ")"}]}], "-", 
     RowBox[{"4", "*", "d", "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"3", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "d"}], ")"}], "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"5", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"6", "*", "d", "*", 
      RowBox[{"(", 
       RowBox[{"3", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "d"}], ")"}], "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"6", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"4", "*", "d", "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "3"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"7", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"d", "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "4"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"8", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"12", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"3", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"d", "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"4", "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"3", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "-", 
        RowBox[{"9", "*", "d"}], "+", 
        RowBox[{"d", "*", 
         RowBox[{"(", 
          RowBox[{"11", "+", "d"}], ")"}], "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"5", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"12", "*", "d", "*", 
      RowBox[{"(", 
       RowBox[{"3", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"5", "+", "d"}], ")"}], "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"6", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"12", "*", "d", "*", 
      RowBox[{"(", 
       RowBox[{"3", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"7", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"4", "*", "d", "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "3"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"8", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"6", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"3", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"d", "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"12", "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"3", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"d", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"t", "^", "2"}]}]}], ")"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"5", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"6", "*", 
      RowBox[{"(", 
       RowBox[{"3", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], "*", "d"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"d", "*", 
            RowBox[{"(", 
             RowBox[{"16", "+", "d"}], ")"}]}]}], ")"}], "*", 
         RowBox[{"t", "^", "2"}]}], "-", 
        RowBox[{"6", "*", "d", "*", 
         RowBox[{"t", "^", "4"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"6", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"12", "*", "d", "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{"(", 
       RowBox[{"5", "+", "d", "-", 
        RowBox[{"2", "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"7", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"6", "*", "d", "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d", "-", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"8", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "12"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"3", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"12", "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", "+", "d"}], ")"}], "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"5", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"12", "*", 
      RowBox[{"(", 
       RowBox[{"3", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "*", "d"}], "+", 
        RowBox[{"3", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "d"}], ")"}], "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"6", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"4", "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"d", "*", 
         RowBox[{"(", 
          RowBox[{"11", "+", "d"}], ")"}]}], "-", 
        RowBox[{"3", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", "*", "d"}]}], ")"}], "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"7", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"4", "*", "d", "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d", "-", 
        RowBox[{"3", "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"8", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"3", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"12", "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"3", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"5", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"6", "*", 
      RowBox[{"(", 
       RowBox[{"3", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"d", "-", 
        RowBox[{"3", "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"6", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"12", "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{"(", 
       RowBox[{"d", "-", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"7", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"d", "*", 
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}]}], ")"}]}], "+", 
        RowBox[{"6", "*", "d", "*", 
         RowBox[{"t", "^", "2"}]}], "-", 
        RowBox[{"3", "*", 
         RowBox[{"t", "^", "4"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"8", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"6", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"4", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"7", "*", "d"}]}], ")"}], "*", 
         RowBox[{"t", "^", "2"}]}], "+", 
        RowBox[{"d", "*", 
         RowBox[{"(", 
          RowBox[{"3", "+", "d"}], ")"}], "*", 
         RowBox[{"t", "^", "4"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"12", "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"7", "*", "d"}], "+", 
        RowBox[{"2", "*", "d", "*", 
         RowBox[{"(", 
          RowBox[{"3", "+", "d"}], ")"}], "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"5", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"6", "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"7", "*", "d"}], "+", 
        RowBox[{"6", "*", "d", "*", 
         RowBox[{"(", 
          RowBox[{"3", "+", "d"}], ")"}], "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"6", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"24", "*", "d", "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "3"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"7", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"6", "*", "d", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "4"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"8", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "12"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", "d"}], ")"}], "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"12", "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "8"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "d"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "+", "d"}], ")"}], "^", "2"}], "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"5", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"12", "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"7", "*", "d"}], "+", 
        RowBox[{"3", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "d"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"3", "+", "d"}], ")"}], "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"6", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"12", "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"3", "*", "d"}]}], ")"}], "*", "t", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"7", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"12", "*", "d", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "3"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"8", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "12"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", "d"}], ")"}], "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"12", "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "-", "d", "+", 
        RowBox[{"4", "*", 
         RowBox[{"(", 
          RowBox[{"3", "+", "d"}], ")"}], "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"5", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"6", "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"7", "*", "d"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "+", "d"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"7", "+", "d"}], ")"}], "*", 
         RowBox[{"t", "^", "2"}]}], "-", 
        RowBox[{"12", "*", 
         RowBox[{"(", 
          RowBox[{"3", "+", "d"}], ")"}], "*", 
         RowBox[{"t", "^", "4"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"6", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"12", "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "d", "-", 
        RowBox[{"4", "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"7", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"6", "*", 
      RowBox[{"(", 
       RowBox[{"d", "-", 
        RowBox[{"2", "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"8", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"8", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "d"}], ")"}], "*", 
         RowBox[{"t", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "+", "d"}], ")"}], "*", 
            RowBox[{"t", "^", "2"}]}]}], ")"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"12", "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", "d"}], ")"}], "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"5", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"6", "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"3", "*", 
         RowBox[{"(", 
          RowBox[{"3", "+", "d"}], ")"}], "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"6", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"12", "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "3"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"7", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"3", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "4"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"8", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"6", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"3", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"d", "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"12", "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"3", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", 
      RowBox[{"t", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"d", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"t", "^", "2"}]}]}], ")"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"5", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"6", "*", 
      RowBox[{"(", 
       RowBox[{"3", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"d", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"6", "*", 
            RowBox[{"t", "^", "2"}]}]}], ")"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"6", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"24", "*", "d", "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", 
      RowBox[{"t", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"7", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"6", "*", "d", "*", "t", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "3"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"8", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "12"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"3", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"12", "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", "+", "d"}], ")"}], "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", 
      RowBox[{"t", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"5", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"12", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"3", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"3", "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"6", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"12", "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"3", "*", "d"}]}], ")"}], "*", 
      RowBox[{"t", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"7", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"12", "*", "d", "*", "t", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"8", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "6"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"3", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"24", "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"3", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", 
      RowBox[{"t", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"5", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"6", "*", 
      RowBox[{"(", 
       RowBox[{"3", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "d", "-", 
        RowBox[{"6", "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"6", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"12", "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", 
      RowBox[{"t", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "d", "-", 
        RowBox[{"2", "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"7", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"6", "*", "t", "*", 
      RowBox[{"(", 
       RowBox[{"d", "-", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"8", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"3", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", 
      RowBox[{"t", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"12", "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"3", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", 
      RowBox[{"t", "^", "3"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"5", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"6", "*", 
      RowBox[{"(", 
       RowBox[{"3", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", 
      RowBox[{"t", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"3", "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"6", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"12", "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", 
      RowBox[{"t", "^", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"7", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"3", "*", 
      RowBox[{"t", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"8", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "6"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", "d"}], ")"}], "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"12", "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", 
      RowBox[{"t", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "-", "d", "+", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{"3", "+", "d"}], ")"}], "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"5", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"6", "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "-", "d", "+", 
        RowBox[{"6", "*", 
         RowBox[{"(", 
          RowBox[{"3", "+", "d"}], ")"}], "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"6", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"24", "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", "d"}], ")"}], "*", 
      RowBox[{"t", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"7", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"6", "*", "t", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "3"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"8", ",", "l1"}], "]"}], "[", "t", "]"}]}]}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fh", "[", 
   RowBox[{"{", 
    RowBox[{"l1_", ",", "1", ",", "1"}], "}"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "d"}], ")"}], "*", "t", "*", 
        RowBox[{
         RowBox[{"DGB", "[", 
          RowBox[{"1", ",", "l1"}], "]"}], "[", "t", "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"2", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{"2", "*", 
     RowBox[{
      RowBox[{"DGB", "[", 
       RowBox[{"2", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fh", "[", 
   RowBox[{"{", 
    RowBox[{"l1_", ",", "2", ",", "1"}], "}"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d"}], ")"}], "*", "d", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "d"}], ")"}], "*", 
           RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
        RowBox[{
         RowBox[{"DGB", "[", 
          RowBox[{"2", ",", "l1"}], "]"}], "[", "t", "]"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", "*", "d"}]}], ")"}], "*", "t", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"3", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "d"}], ")"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d"}], ")"}], "*", "d", "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"2", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d"}], ")"}], "*", "d"}]}], ")"}], "*", 
      "t", "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"3", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d"}], ")"}], "*", "d", "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"2", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d"}], ")"}], "*", "d"}]}], ")"}], "*", 
      "t", "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"3", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d"}], ")"}], "*", "d", "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"2", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", "*", "d"}]}], ")"}], "*", "t", "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"3", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{"3", "-", "d", "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"2", "*", "d", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"2", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", "*", "d"}]}], ")"}], "*", "t", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"3", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], "*", "d", "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"2", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{"3", "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"3", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"2", "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d"}], ")"}], "*", "d", "*", "t", "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"2", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", "*", "d"}]}], ")"}], "*", 
      RowBox[{"t", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"3", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"2", "*", "t", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}]}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fh", "[", 
   RowBox[{"{", 
    RowBox[{"l1_", ",", "3", ",", "1"}], "}"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", "d"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"2", "+", "d"}], ")"}], "*", "t", "*", 
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"3", "*", "d"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d"}], ")"}], "*", "d", "*", 
           RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
        RowBox[{
         RowBox[{"DGB", "[", 
          RowBox[{"3", ",", "l1"}], "]"}], "[", "t", "]"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"4", "-", 
        RowBox[{"3", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d"}], ")"}], "*", "d"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], "*", "d", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", "*", "d"}]}], ")"}], "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d"}], ")"}], "*", "d", "*", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"3", "*", "d"}]}], ")"}], "*", "t", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"5", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d"}], ")"}], "*", "d", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "3"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"6", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"4", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}], "*", "d", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"3", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"4", "-", 
        RowBox[{"3", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d"}], ")"}], "*", "d"}], "+", 
        RowBox[{"d", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "10"}], "+", 
           RowBox[{"d", "*", 
            RowBox[{"(", 
             RowBox[{"5", "+", "d"}], ")"}]}]}], ")"}], "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"4", "*", "d", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", 
        RowBox[{"d", "*", 
         RowBox[{"(", 
          RowBox[{"2", "+", "d"}], ")"}]}]}], ")"}], "*", "t", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"5", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d"}], ")"}], "*", "d", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"6", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"4", "*", 
      RowBox[{"(", 
       RowBox[{"4", "-", 
        RowBox[{"5", "*", 
         RowBox[{"d", "^", "2"}]}], "+", 
        RowBox[{"d", "^", "4"}]}], ")"}], "*", "t", "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"3", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"4", "-", 
        RowBox[{"4", "*", 
         RowBox[{"t", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d"}], ")"}], "*", "d", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", "d"}], ")"}], "*", 
            RowBox[{"t", "^", "2"}]}]}], ")"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"4", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "-", "d", "+", 
        RowBox[{"d", "^", "3"}]}], ")"}], "*", "t", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"5", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d"}], ")"}], "*", "d", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"6", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"4", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}], "*", "d", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"3", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"4", "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"d", "*", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"t", "^", "2"}], "+", 
           RowBox[{"3", "*", "d", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"t", "^", "2"}]}], ")"}]}]}], ")"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"4", "*", "t", "*", 
      RowBox[{"(", 
       RowBox[{"8", "+", 
        RowBox[{"d", "*", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"5", "*", 
            RowBox[{"t", "^", "2"}]}], "-", 
           RowBox[{"d", "*", 
            RowBox[{"(", 
             RowBox[{"5", "+", "d", "-", 
              RowBox[{"3", "*", 
               RowBox[{"t", "^", "2"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], "*", 
      
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"5", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"4", "*", "d", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d", "+", 
        RowBox[{"t", "^", "2"}], "-", 
        RowBox[{"d", "*", 
         RowBox[{"t", "^", "2"}]}], "+", 
        RowBox[{"t", "^", "4"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"6", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"3", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"3", "*", "d"}], "-", 
        RowBox[{"3", "*", 
         RowBox[{"d", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", "*", "d"}]}], ")"}], "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"t", "*", 
      RowBox[{"(", 
       RowBox[{"16", "-", 
        RowBox[{"d", "*", 
         RowBox[{"(", 
          RowBox[{"6", "+", "d", "+", 
           RowBox[{"d", "^", "2"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"3", "*", "d"}]}], ")"}], "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"5", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d"}], ")"}], "*", "d"}], ")"}]}], "+", 
        
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d"}], ")"}], "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"6", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"3", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d"}], ")"}], "*", "d"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"4", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "8"}], "+", "d", "+", 
        RowBox[{"3", "*", 
         RowBox[{"d", "^", "2"}]}]}], ")"}], "*", "t", "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"5", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], "*", "d"}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"3", "*", "d"}]}], ")"}], "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"6", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"4", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"d", "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"3", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"4", "*", "d", "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", "*", "d"}]}], ")"}], "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"4", "*", "d", "*", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"3", "*", "d"}]}], ")"}], "*", "t", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"5", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"4", "*", "d", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "3"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"6", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "16"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"3", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"8", "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", "*", "d"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"d", "*", 
            RowBox[{"(", 
             RowBox[{"5", "+", "d"}], ")"}]}]}], ")"}], "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"16", "*", "d", "*", 
      RowBox[{"(", 
       RowBox[{"3", "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"5", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"8", "*", "d", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"6", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"16", "*", "d", "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"4", "*", "d", "*", 
      RowBox[{"(", 
       RowBox[{"7", "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"5", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"4", "*", "d", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"6", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d", "+", 
        RowBox[{"d", "^", "2"}]}], ")"}], "*", "t", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "d"}], ")"}], "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"3", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", "*", "d"}]}], ")"}], "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"3", "*", "d"}]}], ")"}], "*", "t", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"5", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "d"}], ")"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "3"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"6", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "16"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"3", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"16", "-", 
        RowBox[{"12", "*", "d"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "28"}], "+", 
           RowBox[{"3", "*", "d", "*", 
            RowBox[{"(", 
             RowBox[{"7", "+", "d"}], ")"}]}]}], ")"}], "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"4", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "16"}], "+", 
        RowBox[{"3", "*", "d", "*", 
         RowBox[{"(", 
          RowBox[{"3", "+", "d"}], ")"}]}]}], ")"}], "*", "t", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"5", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"3", "*", "d"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"6", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"4", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}], "*", "d", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{"t", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"3", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"4", "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "d", "-", 
        RowBox[{"d", "^", "2"}], "+", 
        RowBox[{"d", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", "*", "d"}]}], ")"}], "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"4", "*", "d", "*", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"3", "*", "d"}]}], ")"}], "*", 
      RowBox[{"t", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"5", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"4", "*", "d", "*", "t", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"6", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], "*", 
      RowBox[{"(", 
       RowBox[{"8", "+", 
        RowBox[{"d", "*", 
         RowBox[{"(", 
          RowBox[{"2", "+", "d", "+", 
           RowBox[{"d", "^", "2"}]}], ")"}]}]}], ")"}], "*", "t", "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"8", "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d", "+", 
        RowBox[{"d", "^", "2"}]}], ")"}], "*", 
      RowBox[{"t", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"5", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"4", "*", "d", "*", "t", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"6", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{"t", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"3", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"t", "^", "2"}], "+", 
        RowBox[{"d", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"3", "*", 
            RowBox[{"t", "^", "2"}]}]}], ")"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"3", "*", "d"}]}], ")"}], "*", 
      RowBox[{"t", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"5", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"6", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"3", "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"4", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"3", "+", "d"}], ")"}], "*", 
      RowBox[{"t", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"5", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"6", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"16", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"3", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"4", "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], "*", "d"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", 
           RowBox[{"d", "*", 
            RowBox[{"(", 
             RowBox[{"11", "+", "d"}], ")"}]}]}], ")"}], "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"8", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"d", "*", 
         RowBox[{"(", 
          RowBox[{"5", "+", "d"}], ")"}]}]}], ")"}], "*", "t", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"5", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"4", "*", "d", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"6", ",", "l1"}], "]"}], "[", "t", "]"}]}]}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fh", "[", 
   RowBox[{"{", 
    RowBox[{"l1_", ",", "2", ",", "2"}], "}"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "d"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "d"}], ")"}], "*", 
           RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
        RowBox[{
         RowBox[{"DGB", "[", 
          RowBox[{"2", ",", "l1"}], "]"}], "[", "t", "]"}]}], ")"}]}], "-", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"3", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "d"}], ")"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"4", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"2", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "d"}], ")"}], "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"3", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"4", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"4", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"2", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"8", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"3", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"4", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"4", "-", "d", "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"4", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "d"}], ")"}], "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"2", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"8", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"3", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"4", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "d"}], ")"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "16"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"2", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"8", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], "^", "2"}], "*", "t", "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"3", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"8", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "8"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"2", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"16", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"3", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"4", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "d", "-", 
        RowBox[{"2", "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], "*", 
         RowBox[{"t", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"2", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"4", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"3", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"4", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"2", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"8", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}], "*", 
      RowBox[{"t", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"3", ",", "l1"}], "]"}], "[", "t", "]"}]}], "+", 
     RowBox[{"4", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}], "*", "t", "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"2", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"8", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}], "*", 
      RowBox[{"t", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"3", ",", "l1"}], "]"}], "[", "t", "]"}]}], "-", 
     RowBox[{"4", "*", "t", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"DGB", "[", 
        RowBox[{"4", ",", "l1"}], "]"}], "[", "t", "]"}]}]}]}], 
   "}"}]}]}], "Input",
 CellChangeTimes->{{3.665408361260893*^9, 3.665408361687264*^9}, 
   3.665408417121531*^9, {3.665408474630746*^9, 3.665408548734345*^9}, {
   3.665408615244328*^9, 3.6654086570801973`*^9}, {3.665408717369368*^9, 
   3.66540873979872*^9}, {3.665408887143194*^9, 3.665408887661542*^9}, {
   3.665408965270864*^9, 3.6654091206001787`*^9}, {3.665409203004736*^9, 
   3.665409227795052*^9}, 3.665409280251033*^9, {3.665409324699136*^9, 
   3.665409409006763*^9}, {3.665409448843223*^9, 3.6654094793817883`*^9}, 
   3.66540951492318*^9, {3.665409626594439*^9, 3.6654097163479853`*^9}, {
   3.665409750830418*^9, 3.665409757450523*^9}, {3.665410458006773*^9, 
   3.665410458609305*^9}, 3.6654110717324867`*^9, 3.665411137183416*^9, {
   3.6654114384556*^9, 3.665411440427321*^9}, {3.665413551617559*^9, 
   3.6654135849140863`*^9}, {3.665413661421743*^9, 3.665413668932658*^9}, {
   3.665413725716875*^9, 3.665413728071609*^9}, {3.665413946149518*^9, 
   3.665413949176776*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Normalization", "Subsection",
 CellChangeTimes->{{3.665411457269038*^9, 3.665411459746283*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"H", "[", "\[Lambda]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "-", "j", "-", "i", "+", "4"}], ",", 
       
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}], "]"}], "*", 
   "\[IndentingNewLine]", 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "-", "j", "-", "i", "+", "3"}], ",", 
       
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "+", "1"}], ",", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "]"}], "*", 
   "\[IndentingNewLine]", 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "-", "i", "+", "1"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "+", "1"}], ",", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", "[", "\[Lambda]_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{"\[Lambda]", "[", 
      RowBox[{"[", "1", "]"}], "]"}]], 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"d", "/", "2"}], "-", "1"}], ",", 
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "+", "d", "-", "3", "+", "i", "-", 
       "2"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}], "]"}], 
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "+", "d", "-", "2", "+", "i", "-", 
       "2"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "+", "1"}], ",", 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "-", 
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ")"}], 
    "!"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c", "[", "\[Lambda]_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{"\[Lambda]", "[", 
      RowBox[{"[", "3", "]"}], "]"}]], 
    RowBox[{
     RowBox[{"\[Lambda]", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "!"}], 
    RowBox[{
     RowBox[{"\[Lambda]", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "!"}], 
    RowBox[{
     RowBox[{"\[Lambda]", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "!"}]}], 
   RowBox[{
    RowBox[{"b", "[", "\[Lambda]", "]"}], 
    RowBox[{"H", "[", "\[Lambda]", "]"}]}]]}]}], "Input",
 CellChangeTimes->{{3.665411481839446*^9, 3.66541148304489*^9}, {
   3.665413591054554*^9, 3.665413592171566*^9}, {3.665413773411519*^9, 
   3.6654137769892*^9}, {3.6654147034485703`*^9, 3.665414718012491*^9}, {
   3.665414768328683*^9, 3.665414783418798*^9}, {3.6654149878609743`*^9, 
   3.665415034778921*^9}, 3.665415074408099*^9, {3.665415106093752*^9, 
   3.66541526389603*^9}, {3.6654155061436787`*^9, 3.665415538248995*^9}, {
   3.66541557864581*^9, 3.665415579161591*^9}, {3.66543063401903*^9, 
   3.665430634324193*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Definition of the projector", "Subsection",
 CellChangeTimes->{{3.665411472984426*^9, 3.665411477961639*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"projector", "::", "usage"}], "=", 
   "\"\<projector[\[Lambda]_] computes the projector to the irreducible SO(d) \
representation \[Lambda].\n\[Lambda] must be a list containing a \
representation label of the form {\!\(\*SubscriptBox[\(l\), \
\(1\)]\),\!\(\*SubscriptBox[\(l\), \(2\)]\),\!\(\*SubscriptBox[\(l\), \
\(3\)]\)}, {\!\(\*SubscriptBox[\(l\), \(1\)]\),\!\(\*SubscriptBox[\(l\), \
\(2\)]\)} or {\!\(\*SubscriptBox[\(l\), \(1\)]\)}.\n\!\(\*SubscriptBox[\(l\), \
\(2\)]\) and \!\(\*SubscriptBox[\(l\), \(3\)]\) must be integers, picking one \
of the families of projectors computed in the paper:\n(\!\(\*SubscriptBox[\(l\
\), \(1\)]\),0,0), (\!\(\*SubscriptBox[\(l\), \(1\)]\),1,0), \
(\!\(\*SubscriptBox[\(l\), \(1\)]\),2,0), (\!\(\*SubscriptBox[\(l\), \
\(1\)]\),3,0), (\!\(\*SubscriptBox[\(l\), \(1\)]\),4,0), (\!\(\*SubscriptBox[\
\(l\), \(1\)]\),1,1), (\!\(\*SubscriptBox[\(l\), \(1\)]\),2,1), \
(\!\(\*SubscriptBox[\(l\), \(1\)]\),3,1) or (\!\(\*SubscriptBox[\(l\), \(1\)]\
\),2,2).\n\!\(\*SubscriptBox[\(l\), \(1\)]\) may be an integer or left \
generic. \>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"projector", "[", "\[Lambda]in_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Lambda]", ",", "res"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Lambda]", "=", 
      RowBox[{"Switch", "[", 
       RowBox[{
        RowBox[{"Length", "[", "\[Lambda]in", "]"}], ",", "3", ",", 
        "\[Lambda]in", ",", "2", ",", 
        RowBox[{"Join", "[", 
         RowBox[{"\[Lambda]in", ",", 
          RowBox[{"{", "0", "}"}]}], "]"}], ",", "1", ",", 
        RowBox[{"Join", "[", 
         RowBox[{"\[Lambda]in", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"c", "[", "\[Lambda]", "]"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"sc", "[", 
             RowBox[{"z1", ",", "z1"}], "]"}], 
            RowBox[{"sc", "[", 
             RowBox[{"zb1", ",", "zb1"}], "]"}]}], ")"}], 
          FractionBox[
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "2"]], 
         RowBox[{
          RowBox[{"f", "[", "\[Lambda]", "]"}], ".", 
          RowBox[{"Q", "[", "\[Lambda]", "]"}]}]}], "/.", "getT"}], "/.", 
       "DerivativeToGegenbauer"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"NumberQ", "[", 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
       RowBox[{"SimplifyProjector", "[", "res", "]"}], ",", "res"}], 
      "]"}]}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SimplifyProjector", "[", "func_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"func", "/.", "noT"}], "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"sc", "[", 
           RowBox[{"zb1", ",", "zb1"}], "]"}], "\[Rule]", 
          SuperscriptBox["sczb1", "2"]}], ",", 
         RowBox[{
          RowBox[{"sc", "[", 
           RowBox[{"z1", ",", "z1"}], "]"}], "\[Rule]", 
          SuperscriptBox["scz1", "2"]}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"sczb1", ",", "scz1", ",", 
        RowBox[{"sc", "[", 
         RowBox[{"__", ",", "__"}], "]"}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"#", ",", 
         RowBox[{"Assumptions", "->", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"sczb1", ">", "0"}], ",", 
            RowBox[{"scz1", ">", "0"}]}], "}"}]}]}], "]"}], "&"}]}], "]"}], "//.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"sczb1", "\[Rule]", 
       SuperscriptBox[
        RowBox[{"sc", "[", 
         RowBox[{"zb1", ",", "zb1"}], "]"}], 
        RowBox[{"1", "/", "2"}]]}], ",", 
      RowBox[{"scz1", "\[Rule]", 
       SuperscriptBox[
        RowBox[{"sc", "[", 
         RowBox[{"z1", ",", "z1"}], "]"}], 
        RowBox[{"1", "/", "2"}]]}]}], "}"}]}], "//", "Factor"}]}]}], "Input",
 CellChangeTimes->{{3.665413594469553*^9, 3.665413626088441*^9}, {
  3.6654181969264812`*^9, 3.6654182693154163`*^9}, {3.6654183875108843`*^9, 
  3.665418410226475*^9}, {3.665418458128446*^9, 3.665418461654024*^9}, {
  3.6654293197085447`*^9, 3.6654293333071136`*^9}, {3.665429457065711*^9, 
  3.6654294646585484`*^9}, {3.665836153440792*^9, 3.6658361823709908`*^9}, {
  3.6658363252465973`*^9, 3.665836368068651*^9}, {3.665836456823865*^9, 
  3.665836472751107*^9}, {3.6658365533207293`*^9, 3.665836567316783*^9}, {
  3.6658367532781*^9, 3.665836797890298*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Examples", "Section",
 CellChangeTimes->{{3.665422755751227*^9, 3.6654227570124063`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "projector"}]], "Input",
 CellChangeTimes->{{3.6658362186133003`*^9, 3.665836222068675*^9}}],

Cell[BoxData[
 StyleBox["\<\"projector[\[Lambda]_] computes the projector to the \
irreducible SO(d) representation \[Lambda].\\n\[Lambda] must be a list \
containing a representation label of the form {\!\(\*SubscriptBox[\(l\), \
\(1\)]\),\!\(\*SubscriptBox[\(l\), \(2\)]\),\!\(\*SubscriptBox[\(l\), \
\(3\)]\)}, {\!\(\*SubscriptBox[\(l\), \(1\)]\),\!\(\*SubscriptBox[\(l\), \
\(2\)]\)} or {\!\(\*SubscriptBox[\(l\), \
\(1\)]\)}.\\n\!\(\*SubscriptBox[\(l\), \(2\)]\) and \!\(\*SubscriptBox[\(l\), \
\(3\)]\) must be integers, picking one of the families of projectors computed \
in the paper:\\n(\!\(\*SubscriptBox[\(l\), \(1\)]\),0,0), \
(\!\(\*SubscriptBox[\(l\), \(1\)]\),1,0), (\!\(\*SubscriptBox[\(l\), \
\(1\)]\),2,0), (\!\(\*SubscriptBox[\(l\), \(1\)]\),3,0), (\!\(\*SubscriptBox[\
\(l\), \(1\)]\),4,0), (\!\(\*SubscriptBox[\(l\), \(1\)]\),1,1), \
(\!\(\*SubscriptBox[\(l\), \(1\)]\),2,1), (\!\(\*SubscriptBox[\(l\), \
\(1\)]\),3,1) or (\!\(\*SubscriptBox[\(l\), \
\(1\)]\),2,2).\\n\!\(\*SubscriptBox[\(l\), \(1\)]\) may be an integer or left \
generic. \"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.665836806442009*^9},
 CellTags->"Info-11a5ce30-d455-4658-86d8-529453688da4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"projector", "[", 
  RowBox[{"{", "2", "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.66542275993391*^9, 3.665422767205731*^9}, 
   3.665836519050788*^9, {3.6658365784106894`*^9, 3.665836596036337*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"d", " ", 
    SuperscriptBox[
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "zb1"}], "]"}], "2"]}], "-", 
   RowBox[{
    RowBox[{"sc", "[", 
     RowBox[{"z1", ",", "z1"}], "]"}], " ", 
    RowBox[{"sc", "[", 
     RowBox[{"zb1", ",", "zb1"}], "]"}]}]}], "d"]], "Output",
 CellChangeTimes->{
  3.6654297390223007`*^9, 3.665433722217004*^9, 3.6658365198370647`*^9, {
   3.665836572501092*^9, 3.665836596681964*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "4"], 
   RowBox[{"d", "[", 
    RowBox[{
     RowBox[{"d", "[", 
      RowBox[{
       RowBox[{"d", "[", 
        RowBox[{
         RowBox[{"d", "[", 
          RowBox[{
           RowBox[{"projector", "[", 
            RowBox[{"{", "2", "}"}], "]"}], ",", 
           RowBox[{"sc", "[", 
            RowBox[{"z1", ",", 
             RowBox[{"{", "a1", "}"}]}], "]"}]}], "]"}], ",", 
         RowBox[{"sc", "[", 
          RowBox[{"z1", ",", 
           RowBox[{"{", "a2", "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"sc", "[", 
        RowBox[{"zb1", ",", 
         RowBox[{"{", "b1", "}"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"sc", "[", 
      RowBox[{"zb1", ",", 
       RowBox[{"{", "b2", "}"}]}], "]"}]}], "]"}]}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.6654297600971193`*^9, 3.665429831474847*^9}, {
   3.66542987292349*^9, 3.665429886103356*^9}, 3.665836599540625*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"sc", "[", 
    RowBox[{
     RowBox[{"{", "a1", "}"}], ",", 
     RowBox[{"{", "b2", "}"}]}], "]"}], " ", 
   RowBox[{"sc", "[", 
    RowBox[{
     RowBox[{"{", "a2", "}"}], ",", 
     RowBox[{"{", "b1", "}"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"sc", "[", 
    RowBox[{
     RowBox[{"{", "a1", "}"}], ",", 
     RowBox[{"{", "b1", "}"}]}], "]"}], " ", 
   RowBox[{"sc", "[", 
    RowBox[{
     RowBox[{"{", "a2", "}"}], ",", 
     RowBox[{"{", "b2", "}"}]}], "]"}]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"sc", "[", 
     RowBox[{
      RowBox[{"{", "a1", "}"}], ",", 
      RowBox[{"{", "a2", "}"}]}], "]"}], " ", 
    RowBox[{"sc", "[", 
     RowBox[{
      RowBox[{"{", "b1", "}"}], ",", 
      RowBox[{"{", "b2", "}"}]}], "]"}]}], "d"]}]], "Output",
 CellChangeTimes->{
  3.665429832122177*^9, {3.665429865667523*^9, 3.665429886565034*^9}, 
   3.66543372231979*^9, 3.665836600083569*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"projector", "[", 
  RowBox[{"{", 
   RowBox[{"4", ",", "0", ",", "0"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.66542275993391*^9, 3.665422774611991*^9}, {
  3.665836603035071*^9, 3.6658366037069197`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"8", " ", 
    SuperscriptBox[
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "zb1"}], "]"}], "4"]}], "+", 
   RowBox[{"6", " ", "d", " ", 
    SuperscriptBox[
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "zb1"}], "]"}], "4"]}], "+", 
   RowBox[{
    SuperscriptBox["d", "2"], " ", 
    SuperscriptBox[
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "zb1"}], "]"}], "4"]}], "-", 
   RowBox[{"12", " ", 
    RowBox[{"sc", "[", 
     RowBox[{"z1", ",", "z1"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "zb1"}], "]"}], "2"], " ", 
    RowBox[{"sc", "[", 
     RowBox[{"zb1", ",", "zb1"}], "]"}]}], "-", 
   RowBox[{"6", " ", "d", " ", 
    RowBox[{"sc", "[", 
     RowBox[{"z1", ",", "z1"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "zb1"}], "]"}], "2"], " ", 
    RowBox[{"sc", "[", 
     RowBox[{"zb1", ",", "zb1"}], "]"}]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "z1"}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"sc", "[", 
      RowBox[{"zb1", ",", "zb1"}], "]"}], "2"]}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2", "+", "d"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"4", "+", "d"}], ")"}]}]]], "Output",
 CellChangeTimes->{3.6654297392000113`*^9, 3.6654337224270067`*^9, 
  3.665836605146861*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"projector", "[", 
  RowBox[{"{", 
   RowBox[{
    SubscriptBox["l", "1"], ",", "1", ",", "0"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.66542275993391*^9, 3.6654227936937027`*^9}, 
   3.665422832994183*^9, {3.665836645645712*^9, 3.6658366463626738`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{"-", 
      SubscriptBox["l", "1"]}]], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SubscriptBox["l", "1"]}], ")"}], "!"}], " ", 
    RowBox[{
     SubscriptBox["l", "1"], "!"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"sc", "[", 
        RowBox[{"z1", ",", "z1"}], "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{"zb1", ",", "zb1"}], "]"}]}], ")"}], 
     FractionBox[
      SubscriptBox["l", "1"], "2"]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            FractionBox["d", "2"]}], ")"}], " ", "d", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["t", "2"]}], ")"}], " ", 
          RowBox[{"GegenbauerC", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             SubscriptBox["l", "1"]}], ",", 
            RowBox[{"1", "+", 
             FractionBox["d", "2"]}], ",", "t"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            FractionBox["d", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "t", " ", 
          RowBox[{"GegenbauerC", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SubscriptBox["l", "1"]}], ",", 
            FractionBox["d", "2"], ",", "t"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"sc", "[", 
          RowBox[{"z2", ",", "zb2"}], "]"}], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"sc", "[", 
            RowBox[{"z1", ",", "zb2"}], "]"}], " ", 
           RowBox[{"sc", "[", 
            RowBox[{"z2", ",", "zb1"}], "]"}]}], 
          RowBox[{"t", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"sc", "[", 
              RowBox[{"z1", ",", "z1"}], "]"}], " ", 
             RowBox[{"sc", "[", 
              RowBox[{"zb1", ",", "zb1"}], "]"}]}]]}]]}], ")"}]}], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          FractionBox["d", "2"]}], ")"}], " ", "d", " ", 
        RowBox[{"GegenbauerC", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           SubscriptBox["l", "1"]}], ",", 
          RowBox[{"1", "+", 
           FractionBox["d", "2"]}], ",", "t"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SqrtBox[
             RowBox[{"sc", "[", 
              RowBox[{"z1", ",", "z1"}], "]"}]]}], " ", 
           RowBox[{"sc", "[", 
            RowBox[{"z2", ",", "zb1"}], "]"}]}], "+", 
          RowBox[{"t", " ", 
           RowBox[{"sc", "[", 
            RowBox[{"z1", ",", "z2"}], "]"}], " ", 
           SqrtBox[
            RowBox[{"sc", "[", 
             RowBox[{"zb1", ",", "zb1"}], "]"}]]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"sc", "[", 
             RowBox[{"z1", ",", "zb2"}], "]"}]}], " ", 
           SqrtBox[
            RowBox[{"sc", "[", 
             RowBox[{"zb1", ",", "zb1"}], "]"}]]}], "+", 
          RowBox[{"t", " ", 
           SqrtBox[
            RowBox[{"sc", "[", 
             RowBox[{"z1", ",", "z1"}], "]"}]], " ", 
           RowBox[{"sc", "[", 
            RowBox[{"zb1", ",", "zb2"}], "]"}]}]}], ")"}]}], 
       RowBox[{"t", " ", 
        RowBox[{"sc", "[", 
         RowBox[{"z1", ",", "z1"}], "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"zb1", ",", "zb1"}], "]"}]}]]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Gamma", "[", 
     SubscriptBox["l", "1"], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["d", "2"]}], ",", 
      SubscriptBox["l", "1"]}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SubscriptBox["l", "1"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "d", "+", 
      SubscriptBox["l", "1"]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.665429739256324*^9, 3.665433722546762*^9, 
  3.6658366472725687`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"projector", "[", 
  RowBox[{"{", 
   RowBox[{"3", ",", "1", ",", "0"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.6654228515588007`*^9, 3.665422852942565*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"4", " ", "d", " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "d"}], ")"}]}]], 
  RowBox[{"3", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "d", " ", 
      SuperscriptBox[
       RowBox[{"sc", "[", 
        RowBox[{"z1", ",", "zb1"}], "]"}], "2"], " ", 
      RowBox[{"sc", "[", 
       RowBox[{"z1", ",", "zb2"}], "]"}], " ", 
      RowBox[{"sc", "[", 
       RowBox[{"z2", ",", "zb1"}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["d", "2"], " ", 
      SuperscriptBox[
       RowBox[{"sc", "[", 
        RowBox[{"z1", ",", "zb1"}], "]"}], "2"], " ", 
      RowBox[{"sc", "[", 
       RowBox[{"z1", ",", "zb2"}], "]"}], " ", 
      RowBox[{"sc", "[", 
       RowBox[{"z2", ",", "zb1"}], "]"}]}], "+", 
     RowBox[{"2", " ", "d", " ", 
      SuperscriptBox[
       RowBox[{"sc", "[", 
        RowBox[{"z1", ",", "zb1"}], "]"}], "3"], " ", 
      RowBox[{"sc", "[", 
       RowBox[{"z2", ",", "zb2"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["d", "2"], " ", 
      SuperscriptBox[
       RowBox[{"sc", "[", 
        RowBox[{"z1", ",", "zb1"}], "]"}], "3"], " ", 
      RowBox[{"sc", "[", 
       RowBox[{"z2", ",", "zb2"}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"sc", "[", 
       RowBox[{"z1", ",", "z2"}], "]"}], " ", 
      RowBox[{"sc", "[", 
       RowBox[{"z1", ",", "zb1"}], "]"}], " ", 
      RowBox[{"sc", "[", 
       RowBox[{"z1", ",", "zb2"}], "]"}], " ", 
      RowBox[{"sc", "[", 
       RowBox[{"zb1", ",", "zb1"}], "]"}]}], "+", 
     RowBox[{"2", " ", "d", " ", 
      RowBox[{"sc", "[", 
       RowBox[{"z1", ",", "z2"}], "]"}], " ", 
      RowBox[{"sc", "[", 
       RowBox[{"z1", ",", "zb1"}], "]"}], " ", 
      RowBox[{"sc", "[", 
       RowBox[{"z1", ",", "zb2"}], "]"}], " ", 
      RowBox[{"sc", "[", 
       RowBox[{"zb1", ",", "zb1"}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"sc", "[", 
       RowBox[{"z1", ",", "z1"}], "]"}], " ", 
      RowBox[{"sc", "[", 
       RowBox[{"z1", ",", "zb2"}], "]"}], " ", 
      RowBox[{"sc", "[", 
       RowBox[{"z2", ",", "zb1"}], "]"}], " ", 
      RowBox[{"sc", "[", 
       RowBox[{"zb1", ",", "zb1"}], "]"}]}], "+", 
     RowBox[{"d", " ", 
      RowBox[{"sc", "[", 
       RowBox[{"z1", ",", "z1"}], "]"}], " ", 
      RowBox[{"sc", "[", 
       RowBox[{"z1", ",", "zb2"}], "]"}], " ", 
      RowBox[{"sc", "[", 
       RowBox[{"z2", ",", "zb1"}], "]"}], " ", 
      RowBox[{"sc", "[", 
       RowBox[{"zb1", ",", "zb1"}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"sc", "[", 
       RowBox[{"z1", ",", "z1"}], "]"}], " ", 
      RowBox[{"sc", "[", 
       RowBox[{"z1", ",", "zb1"}], "]"}], " ", 
      RowBox[{"sc", "[", 
       RowBox[{"z2", ",", "zb2"}], "]"}], " ", 
      RowBox[{"sc", "[", 
       RowBox[{"zb1", ",", "zb1"}], "]"}]}], "-", 
     RowBox[{"3", " ", "d", " ", 
      RowBox[{"sc", "[", 
       RowBox[{"z1", ",", "z1"}], "]"}], " ", 
      RowBox[{"sc", "[", 
       RowBox[{"z1", ",", "zb1"}], "]"}], " ", 
      RowBox[{"sc", "[", 
       RowBox[{"z2", ",", "zb2"}], "]"}], " ", 
      RowBox[{"sc", "[", 
       RowBox[{"zb1", ",", "zb1"}], "]"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"sc", "[", 
       RowBox[{"z1", ",", "z2"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"sc", "[", 
        RowBox[{"z1", ",", "zb1"}], "]"}], "2"], " ", 
      RowBox[{"sc", "[", 
       RowBox[{"zb1", ",", "zb2"}], "]"}]}], "-", 
     RowBox[{"2", " ", "d", " ", 
      RowBox[{"sc", "[", 
       RowBox[{"z1", ",", "z2"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"sc", "[", 
        RowBox[{"z1", ",", "zb1"}], "]"}], "2"], " ", 
      RowBox[{"sc", "[", 
       RowBox[{"zb1", ",", "zb2"}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"sc", "[", 
       RowBox[{"z1", ",", "z1"}], "]"}], " ", 
      RowBox[{"sc", "[", 
       RowBox[{"z1", ",", "zb1"}], "]"}], " ", 
      RowBox[{"sc", "[", 
       RowBox[{"z2", ",", "zb1"}], "]"}], " ", 
      RowBox[{"sc", "[", 
       RowBox[{"zb1", ",", "zb2"}], "]"}]}], "+", 
     RowBox[{"2", " ", "d", " ", 
      RowBox[{"sc", "[", 
       RowBox[{"z1", ",", "z1"}], "]"}], " ", 
      RowBox[{"sc", "[", 
       RowBox[{"z1", ",", "zb1"}], "]"}], " ", 
      RowBox[{"sc", "[", 
       RowBox[{"z2", ",", "zb1"}], "]"}], " ", 
      RowBox[{"sc", "[", 
       RowBox[{"zb1", ",", "zb2"}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.665429739345503*^9, 3.665433722684437*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"projector", "[", 
  RowBox[{"{", 
   RowBox[{
    SubscriptBox["l", "1"], ",", "2", ",", "0"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.66542275993391*^9, 3.6654228277179832`*^9}, {
  3.665836662384695*^9, 3.665836664272278*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{"-", 
      SubscriptBox["l", "1"]}]], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       SubscriptBox["l", "1"]}], ")"}], "!"}], " ", 
    RowBox[{
     SubscriptBox["l", "1"], "!"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"sc", "[", 
        RowBox[{"z1", ",", "z1"}], "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{"zb1", ",", "zb1"}], "]"}]}], ")"}], 
     FractionBox[
      SubscriptBox["l", "1"], "2"]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "-", "d"}], ")"}], " ", 
         SuperscriptBox["t", "2"], " ", 
         RowBox[{"sc", "[", 
          RowBox[{"z1", ",", "z1"}], "]"}], " ", 
         RowBox[{"sc", "[", 
          RowBox[{"zb1", ",", "zb1"}], "]"}]}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "8"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             FractionBox["d", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["d", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             FractionBox["d", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["t", "2"]}], ")"}], "2"], " ", 
           RowBox[{"GegenbauerC", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              SubscriptBox["l", "1"]}], ",", 
             RowBox[{"3", "+", 
              FractionBox["d", "2"]}], ",", "t"}], "]"}]}], "-", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             FractionBox["d", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["d", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
           SuperscriptBox["d", "2"], " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["t", "2"]}], ")"}], " ", 
           RowBox[{"GegenbauerC", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              SubscriptBox["l", "1"]}], ",", 
             RowBox[{"2", "+", 
              FractionBox["d", "2"]}], ",", "t"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             FractionBox["d", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
           SuperscriptBox["d", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
              SuperscriptBox["t", "2"]}]}], ")"}], " ", 
           RowBox[{"GegenbauerC", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              SubscriptBox["l", "1"]}], ",", 
             RowBox[{"1", "+", 
              FractionBox["d", "2"]}], ",", "t"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"sc", "[", 
             RowBox[{"z1", ",", "zb2"}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"sc", "[", 
             RowBox[{"z2", ",", "zb1"}], "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["t", "2"], " ", 
           RowBox[{"sc", "[", 
            RowBox[{"z1", ",", "z1"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"sc", "[", 
             RowBox[{"z2", ",", "zb2"}], "]"}], "2"], " ", 
           RowBox[{"sc", "[", 
            RowBox[{"zb1", ",", "zb1"}], "]"}]}], "-", 
          RowBox[{"2", " ", "t", " ", 
           RowBox[{"sc", "[", 
            RowBox[{"z1", ",", "zb2"}], "]"}], " ", 
           RowBox[{"sc", "[", 
            RowBox[{"z2", ",", "zb1"}], "]"}], " ", 
           RowBox[{"sc", "[", 
            RowBox[{"z2", ",", "zb2"}], "]"}], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"sc", "[", 
              RowBox[{"z1", ",", "z1"}], "]"}], " ", 
             RowBox[{"sc", "[", 
              RowBox[{"zb1", ",", "zb1"}], "]"}]}]]}]}], ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "-", "d"}], ")"}], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox[
          RowBox[{"sc", "[", 
           RowBox[{"z1", ",", "z1"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"sc", "[", 
           RowBox[{"zb1", ",", "zb1"}], "]"}], "2"]}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             FractionBox["d", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["d", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             FractionBox["d", "2"]}], ")"}], " ", "d", " ", 
           RowBox[{"(", 
            RowBox[{"2", "-", "d", "+", 
             SuperscriptBox["t", "2"]}], ")"}], " ", 
           RowBox[{"GegenbauerC", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              SubscriptBox["l", "1"]}], ",", 
             RowBox[{"3", "+", 
              FractionBox["d", "2"]}], ",", "t"}], "]"}]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             FractionBox["d", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["d", "2"]}], ")"}], " ", 
           SuperscriptBox["d", "2"], " ", "t", " ", 
           RowBox[{"GegenbauerC", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              SubscriptBox["l", "1"]}], ",", 
             RowBox[{"2", "+", 
              FractionBox["d", "2"]}], ",", "t"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             FractionBox["d", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
           SuperscriptBox["d", "2"], " ", 
           RowBox[{"GegenbauerC", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              SubscriptBox["l", "1"]}], ",", 
             RowBox[{"1", "+", 
              FractionBox["d", "2"]}], ",", "t"}], "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SqrtBox[
             RowBox[{"sc", "[", 
              RowBox[{"z1", ",", "z1"}], "]"}]], " ", 
            RowBox[{"sc", "[", 
             RowBox[{"z2", ",", "zb1"}], "]"}]}], "-", 
           RowBox[{"t", " ", 
            RowBox[{"sc", "[", 
             RowBox[{"z1", ",", "z2"}], "]"}], " ", 
            SqrtBox[
             RowBox[{"sc", "[", 
              RowBox[{"zb1", ",", "zb1"}], "]"}]]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"sc", "[", 
             RowBox[{"z1", ",", "zb2"}], "]"}], " ", 
            SqrtBox[
             RowBox[{"sc", "[", 
              RowBox[{"zb1", ",", "zb1"}], "]"}]]}], "-", 
           RowBox[{"t", " ", 
            SqrtBox[
             RowBox[{"sc", "[", 
              RowBox[{"z1", ",", "z1"}], "]"}]], " ", 
            RowBox[{"sc", "[", 
             RowBox[{"zb1", ",", "zb2"}], "]"}]}]}], ")"}], "2"]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "-", "d"}], ")"}], " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox[
          RowBox[{"sc", "[", 
           RowBox[{"z1", ",", "z1"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"sc", "[", 
           RowBox[{"zb1", ",", "zb1"}], "]"}], "2"]}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             FractionBox["d", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["d", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             FractionBox["d", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["t", "2"]}], ")"}], " ", 
           RowBox[{"GegenbauerC", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              SubscriptBox["l", "1"]}], ",", 
             RowBox[{"3", "+", 
              FractionBox["d", "2"]}], ",", "t"}], "]"}]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             FractionBox["d", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["d", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
           SuperscriptBox["d", "2"], " ", "t", " ", 
           RowBox[{"GegenbauerC", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              SubscriptBox["l", "1"]}], ",", 
             RowBox[{"2", "+", 
              FractionBox["d", "2"]}], ",", "t"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             FractionBox["d", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
           SuperscriptBox["d", "2"], " ", 
           RowBox[{"GegenbauerC", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              SubscriptBox["l", "1"]}], ",", 
             RowBox[{"1", "+", 
              FractionBox["d", "2"]}], ",", "t"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SqrtBox[
             RowBox[{"sc", "[", 
              RowBox[{"z1", ",", "z1"}], "]"}]]}], " ", 
           RowBox[{"sc", "[", 
            RowBox[{"z2", ",", "zb1"}], "]"}]}], "+", 
          RowBox[{"t", " ", 
           RowBox[{"sc", "[", 
            RowBox[{"z1", ",", "z2"}], "]"}], " ", 
           SqrtBox[
            RowBox[{"sc", "[", 
             RowBox[{"zb1", ",", "zb1"}], "]"}]]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"t", " ", 
           RowBox[{"sc", "[", 
            RowBox[{"z1", ",", "z1"}], "]"}], " ", 
           RowBox[{"sc", "[", 
            RowBox[{"z2", ",", "zb2"}], "]"}], " ", 
           RowBox[{"sc", "[", 
            RowBox[{"zb1", ",", "zb1"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"sc", "[", 
            RowBox[{"z1", ",", "zb2"}], "]"}], " ", 
           RowBox[{"sc", "[", 
            RowBox[{"z2", ",", "zb1"}], "]"}], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"sc", "[", 
              RowBox[{"z1", ",", "z1"}], "]"}], " ", 
             RowBox[{"sc", "[", 
              RowBox[{"zb1", ",", "zb1"}], "]"}]}]]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"sc", "[", 
             RowBox[{"z1", ",", "zb2"}], "]"}]}], " ", 
           SqrtBox[
            RowBox[{"sc", "[", 
             RowBox[{"zb1", ",", "zb1"}], "]"}]]}], "+", 
          RowBox[{"t", " ", 
           SqrtBox[
            RowBox[{"sc", "[", 
             RowBox[{"z1", ",", "z1"}], "]"}]], " ", 
           RowBox[{"sc", "[", 
            RowBox[{"zb1", ",", "zb2"}], "]"}]}]}], ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "-", "d"}], ")"}], " ", 
         RowBox[{"sc", "[", 
          RowBox[{"z1", ",", "z1"}], "]"}], " ", 
         RowBox[{"sc", "[", 
          RowBox[{"zb1", ",", "zb1"}], "]"}]}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             FractionBox["d", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["d", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             FractionBox["d", "2"]}], ")"}], " ", "d", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["t", "2"]}], ")"}], "2"], " ", 
           RowBox[{"GegenbauerC", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              SubscriptBox["l", "1"]}], ",", 
             RowBox[{"3", "+", 
              FractionBox["d", "2"]}], ",", "t"}], "]"}]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             FractionBox["d", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["d", "2"]}], ")"}], " ", 
           SuperscriptBox["d", "2"], " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["t", "2"]}], ")"}], " ", 
           RowBox[{"GegenbauerC", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              SubscriptBox["l", "1"]}], ",", 
             RowBox[{"2", "+", 
              FractionBox["d", "2"]}], ",", "t"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             FractionBox["d", "2"]}], ")"}], " ", 
           SuperscriptBox["d", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
              SuperscriptBox["t", "2"]}]}], ")"}], " ", 
           RowBox[{"GegenbauerC", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              SubscriptBox["l", "1"]}], ",", 
             RowBox[{"1", "+", 
              FractionBox["d", "2"]}], ",", "t"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"sc", "[", 
            RowBox[{"z1", ",", "z2"}], "]"}], "2"], "-", 
          RowBox[{
           RowBox[{"sc", "[", 
            RowBox[{"z1", ",", "z1"}], "]"}], " ", 
           RowBox[{"sc", "[", 
            RowBox[{"z2", ",", "z2"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"sc", "[", 
            RowBox[{"zb1", ",", "zb2"}], "]"}], "2"], "-", 
          RowBox[{
           RowBox[{"sc", "[", 
            RowBox[{"zb1", ",", "zb1"}], "]"}], " ", 
           RowBox[{"sc", "[", 
            RowBox[{"zb2", ",", "zb2"}], "]"}]}]}], ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "-", "d"}], ")"}], " ", "t", " ", 
         SuperscriptBox[
          RowBox[{"sc", "[", 
           RowBox[{"z1", ",", "z1"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"sc", "[", 
           RowBox[{"zb1", ",", "zb1"}], "]"}], "2"]}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             FractionBox["d", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["d", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             FractionBox["d", "2"]}], ")"}], " ", "d", " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["t", "2"]}], ")"}], " ", 
           RowBox[{"GegenbauerC", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              SubscriptBox["l", "1"]}], ",", 
             RowBox[{"3", "+", 
              FractionBox["d", "2"]}], ",", "t"}], "]"}]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             FractionBox["d", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["d", "2"]}], ")"}], " ", 
           SuperscriptBox["d", "2"], " ", 
           SuperscriptBox["t", "2"], " ", 
           RowBox[{"GegenbauerC", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              SubscriptBox["l", "1"]}], ",", 
             RowBox[{"2", "+", 
              FractionBox["d", "2"]}], ",", "t"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             FractionBox["d", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
           SuperscriptBox["d", "2"], " ", "t", " ", 
           RowBox[{"GegenbauerC", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              SubscriptBox["l", "1"]}], ",", 
             RowBox[{"1", "+", 
              FractionBox["d", "2"]}], ",", "t"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "t", " ", 
           SuperscriptBox[
            RowBox[{"sc", "[", 
             RowBox[{"z1", ",", "z1"}], "]"}], 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"sc", "[", 
            RowBox[{"z1", ",", "z2"}], "]"}], " ", 
           RowBox[{"sc", "[", 
            RowBox[{"z2", ",", "zb1"}], "]"}], " ", 
           SqrtBox[
            RowBox[{"sc", "[", 
             RowBox[{"zb1", ",", "zb1"}], "]"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"sc", "[", 
               RowBox[{"zb1", ",", "zb2"}], "]"}], "2"], "-", 
             RowBox[{
              RowBox[{"sc", "[", 
               RowBox[{"zb1", ",", "zb1"}], "]"}], " ", 
              RowBox[{"sc", "[", 
               RowBox[{"zb2", ",", "zb2"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"sc", "[", 
             RowBox[{"z1", ",", "z2"}], "]"}], "2"], " ", 
           RowBox[{"sc", "[", 
            RowBox[{"zb1", ",", "zb1"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"sc", "[", 
                 RowBox[{"z1", ",", "zb2"}], "]"}], "2"]}], " ", 
              RowBox[{"sc", "[", 
               RowBox[{"zb1", ",", "zb1"}], "]"}]}], "+", 
             RowBox[{"2", " ", "t", " ", 
              SqrtBox[
               RowBox[{"sc", "[", 
                RowBox[{"z1", ",", "z1"}], "]"}]], " ", 
              RowBox[{"sc", "[", 
               RowBox[{"z1", ",", "zb2"}], "]"}], " ", 
              SqrtBox[
               RowBox[{"sc", "[", 
                RowBox[{"zb1", ",", "zb1"}], "]"}]], " ", 
              RowBox[{"sc", "[", 
               RowBox[{"zb1", ",", "zb2"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["t", "2"], " ", 
              RowBox[{"sc", "[", 
               RowBox[{"z1", ",", "z1"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox[
                  RowBox[{"sc", "[", 
                   RowBox[{"zb1", ",", "zb2"}], "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"sc", "[", 
                  RowBox[{"zb1", ",", "zb1"}], "]"}], " ", 
                 RowBox[{"sc", "[", 
                  RowBox[{"zb2", ",", "zb2"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{
           RowBox[{"sc", "[", 
            RowBox[{"z1", ",", "z1"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"sc", "[", 
                RowBox[{"z1", ",", "zb2"}], "]"}], "2"], " ", 
              RowBox[{"sc", "[", 
               RowBox[{"z2", ",", "z2"}], "]"}], " ", 
              SuperscriptBox[
               RowBox[{"sc", "[", 
                RowBox[{"zb1", ",", "zb1"}], "]"}], "2"]}], "-", 
             RowBox[{"2", " ", "t", " ", 
              SqrtBox[
               RowBox[{"sc", "[", 
                RowBox[{"z1", ",", "z1"}], "]"}]], " ", 
              RowBox[{"sc", "[", 
               RowBox[{"z1", ",", "zb2"}], "]"}], " ", 
              RowBox[{"sc", "[", 
               RowBox[{"z2", ",", "z2"}], "]"}], " ", 
              SuperscriptBox[
               RowBox[{"sc", "[", 
                RowBox[{"zb1", ",", "zb1"}], "]"}], 
               RowBox[{"3", "/", "2"}]], " ", 
              RowBox[{"sc", "[", 
               RowBox[{"zb1", ",", "zb2"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"sc", "[", 
               RowBox[{"z1", ",", "z1"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["t", "2"], " ", 
                 RowBox[{"sc", "[", 
                  RowBox[{"z2", ",", "z2"}], "]"}], " ", 
                 RowBox[{"sc", "[", 
                  RowBox[{"zb1", ",", "zb1"}], "]"}], " ", 
                 SuperscriptBox[
                  RowBox[{"sc", "[", 
                   RowBox[{"zb1", ",", "zb2"}], "]"}], "2"]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"sc", "[", 
                   RowBox[{"z2", ",", "zb1"}], "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"sc", "[", 
                    RowBox[{"zb1", ",", "zb2"}], "]"}], "2"]}], "+", 
                   RowBox[{
                    RowBox[{"sc", "[", 
                    RowBox[{"zb1", ",", "zb1"}], "]"}], " ", 
                    RowBox[{"sc", "[", 
                    RowBox[{"zb2", ",", "zb2"}], "]"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SubscriptBox["l", "1"]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["d", "2"]}], ",", 
      SubscriptBox["l", "1"]}], "]"}], " ", 
    SubscriptBox["l", "1"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SubscriptBox["l", "1"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "d", "+", 
      SubscriptBox["l", "1"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "d", "+", 
      SubscriptBox["l", "1"]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.665429739436158*^9, 3.6654337228122807`*^9, 
  3.665836665222556*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"projector", "[", 
  RowBox[{"{", 
   RowBox[{"3", ",", "2", ",", "0"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{3.6654228666223307`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "d"}], ")"}]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "zb1"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"sc", "[", 
       RowBox[{"z1", ",", "zb2"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"sc", "[", 
       RowBox[{"z2", ",", "zb1"}], "]"}], "2"]}], "-", 
    RowBox[{"d", " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "zb1"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"sc", "[", 
       RowBox[{"z1", ",", "zb2"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"sc", "[", 
       RowBox[{"z2", ",", "zb1"}], "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox["d", "2"], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "zb1"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"sc", "[", 
       RowBox[{"z1", ",", "zb2"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"sc", "[", 
       RowBox[{"z2", ",", "zb1"}], "]"}], "2"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"sc", "[", 
       RowBox[{"z1", ",", "zb1"}], "]"}], "2"], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "zb2"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z2", ",", "zb1"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z2", ",", "zb2"}], "]"}]}], "+", 
    RowBox[{"2", " ", "d", " ", 
     SuperscriptBox[
      RowBox[{"sc", "[", 
       RowBox[{"z1", ",", "zb1"}], "]"}], "2"], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "zb2"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z2", ",", "zb1"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z2", ",", "zb2"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["d", "2"], " ", 
     SuperscriptBox[
      RowBox[{"sc", "[", 
       RowBox[{"z1", ",", "zb1"}], "]"}], "2"], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "zb2"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z2", ",", "zb1"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z2", ",", "zb2"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"sc", "[", 
       RowBox[{"z1", ",", "zb1"}], "]"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"sc", "[", 
       RowBox[{"z2", ",", "zb2"}], "]"}], "2"]}], "-", 
    RowBox[{"d", " ", 
     SuperscriptBox[
      RowBox[{"sc", "[", 
       RowBox[{"z1", ",", "zb1"}], "]"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"sc", "[", 
       RowBox[{"z2", ",", "zb2"}], "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox["d", "2"], " ", 
     SuperscriptBox[
      RowBox[{"sc", "[", 
       RowBox[{"z1", ",", "zb1"}], "]"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"sc", "[", 
       RowBox[{"z2", ",", "zb2"}], "]"}], "2"]}], "-", 
    RowBox[{
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "zb1"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"sc", "[", 
       RowBox[{"z1", ",", "zb2"}], "]"}], "2"], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z2", ",", "z2"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"zb1", ",", "zb1"}], "]"}]}], "-", 
    RowBox[{"d", " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "zb1"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"sc", "[", 
       RowBox[{"z1", ",", "zb2"}], "]"}], "2"], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z2", ",", "z2"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"zb1", ",", "zb1"}], "]"}]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "z2"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"sc", "[", 
       RowBox[{"z1", ",", "zb2"}], "]"}], "2"], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z2", ",", "zb1"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"zb1", ",", "zb1"}], "]"}]}], "-", 
    RowBox[{"2", " ", "d", " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "z2"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"sc", "[", 
       RowBox[{"z1", ",", "zb2"}], "]"}], "2"], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z2", ",", "zb1"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"zb1", ",", "zb1"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "z2"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "zb1"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "zb2"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z2", ",", "zb2"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"zb1", ",", "zb1"}], "]"}]}], "+", 
    RowBox[{"4", " ", "d", " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "z2"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "zb1"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "zb2"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z2", ",", "zb2"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"zb1", ",", "zb1"}], "]"}]}], "-", 
    RowBox[{"6", " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "z1"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "zb2"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z2", ",", "zb1"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z2", ",", "zb2"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"zb1", ",", "zb1"}], "]"}]}], "+", 
    RowBox[{"2", " ", "d", " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "z1"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "zb2"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z2", ",", "zb1"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z2", ",", "zb2"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"zb1", ",", "zb1"}], "]"}]}], "+", 
    RowBox[{"5", " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "z1"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "zb1"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"sc", "[", 
       RowBox[{"z2", ",", "zb2"}], "]"}], "2"], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"zb1", ",", "zb1"}], "]"}]}], "-", 
    RowBox[{"3", " ", "d", " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "z1"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "zb1"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"sc", "[", 
       RowBox[{"z2", ",", "zb2"}], "]"}], "2"], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"zb1", ",", "zb1"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"sc", "[", 
       RowBox[{"z1", ",", "zb1"}], "]"}], "2"], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "zb2"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z2", ",", "z2"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"zb1", ",", "zb2"}], "]"}]}], "+", 
    RowBox[{"2", " ", "d", " ", 
     SuperscriptBox[
      RowBox[{"sc", "[", 
       RowBox[{"z1", ",", "zb1"}], "]"}], "2"], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "zb2"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z2", ",", "z2"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"zb1", ",", "zb2"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "z2"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "zb1"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "zb2"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z2", ",", "zb1"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"zb1", ",", "zb2"}], "]"}]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "z1"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "zb2"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"sc", "[", 
       RowBox[{"z2", ",", "zb1"}], "]"}], "2"], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"zb1", ",", "zb2"}], "]"}]}], "-", 
    RowBox[{"2", " ", "d", " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "z1"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "zb2"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"sc", "[", 
       RowBox[{"z2", ",", "zb1"}], "]"}], "2"], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"zb1", ",", "zb2"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "z2"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"sc", "[", 
       RowBox[{"z1", ",", "zb1"}], "]"}], "2"], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z2", ",", "zb2"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"zb1", ",", "zb2"}], "]"}]}], "-", 
    RowBox[{"4", " ", "d", " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "z2"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"sc", "[", 
       RowBox[{"z1", ",", "zb1"}], "]"}], "2"], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z2", ",", "zb2"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"zb1", ",", "zb2"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "z1"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "zb1"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z2", ",", "zb1"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z2", ",", "zb2"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"zb1", ",", "zb2"}], "]"}]}], "+", 
    RowBox[{"4", " ", "d", " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "z1"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "zb1"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z2", ",", "zb1"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z2", ",", "zb2"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"zb1", ",", "zb2"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"sc", "[", 
       RowBox[{"z1", ",", "z2"}], "]"}], "2"], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "zb1"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"sc", "[", 
       RowBox[{"zb1", ",", "zb2"}], "]"}], "2"]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "z1"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "zb1"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z2", ",", "z2"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"sc", "[", 
       RowBox[{"zb1", ",", "zb2"}], "]"}], "2"]}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"sc", "[", 
       RowBox[{"z1", ",", "zb1"}], "]"}], "3"], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z2", ",", "z2"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"zb2", ",", "zb2"}], "]"}]}], "-", 
    RowBox[{"d", " ", 
     SuperscriptBox[
      RowBox[{"sc", "[", 
       RowBox[{"z1", ",", "zb1"}], "]"}], "3"], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z2", ",", "z2"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"zb2", ",", "zb2"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "z2"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"sc", "[", 
       RowBox[{"z1", ",", "zb1"}], "]"}], "2"], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z2", ",", "zb1"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"zb2", ",", "zb2"}], "]"}]}], "+", 
    RowBox[{"2", " ", "d", " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "z2"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"sc", "[", 
       RowBox[{"z1", ",", "zb1"}], "]"}], "2"], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z2", ",", "zb1"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"zb2", ",", "zb2"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "z1"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "zb1"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"sc", "[", 
       RowBox[{"z2", ",", "zb1"}], "]"}], "2"], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"zb2", ",", "zb2"}], "]"}]}], "-", 
    RowBox[{"d", " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "z1"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "zb1"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"sc", "[", 
       RowBox[{"z2", ",", "zb1"}], "]"}], "2"], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"zb2", ",", "zb2"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"sc", "[", 
       RowBox[{"z1", ",", "z2"}], "]"}], "2"], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "zb1"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"zb1", ",", "zb1"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"zb2", ",", "zb2"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "z1"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z1", ",", "zb1"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"z2", ",", "z2"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"zb1", ",", "zb1"}], "]"}], " ", 
     RowBox[{"sc", "[", 
      RowBox[{"zb2", ",", "zb2"}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.665429739664793*^9, 3.66543372306597*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Checks", "Section",
 CellChangeTimes->{{3.66542907601265*^9, 3.6654290780307283`*^9}}],

Cell[CellGroupData[{

Cell["Definitions for checks", "Subsection",
 CellChangeTimes->{{3.6654131319915657`*^9, 3.665413139586895*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckLeftRightSymmetry", "[", 
   RowBox[{"\[Lambda]_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"proj", ",", "proj2", ",", "res", ",", "i"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"res", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "0"}], ",", 
        RowBox[{"i", "<", "n"}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"proj", "=", 
          RowBox[{"projector", "[", 
           RowBox[{"\[Lambda]", "+", 
            RowBox[{"{", 
             RowBox[{"i", ",", "0", ",", "0"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"proj2", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"proj", "//.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"z1", "\[Rule]", "x1"}], ",", 
               RowBox[{"z2", "\[Rule]", "x2"}], ",", 
               RowBox[{"z3", "\[Rule]", "x3"}]}], "}"}]}], "//.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"zb1", "\[Rule]", "z1"}], ",", 
              RowBox[{"zb2", "\[Rule]", "z2"}], ",", 
              RowBox[{"zb3", "\[Rule]", "z3"}]}], "}"}]}], "//.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x1", "\[Rule]", "zb1"}], ",", 
             RowBox[{"x2", "\[Rule]", "zb2"}], ",", 
             RowBox[{"x3", "\[Rule]", "zb3"}]}], "}"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"res", ",", 
           RowBox[{"Collect", "[", 
            RowBox[{
             RowBox[{"proj", "-", "proj2"}], ",", 
             RowBox[{"sc", "[", 
              RowBox[{"__", ",", "__"}], "]"}], ",", "Factor"}], "]"}]}], 
          "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]",
       "res"}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.665431425463192*^9, 3.665431575052724*^9}, 
   3.665431722526532*^9, {3.665437707211586*^9, 3.665437718544696*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"CheckMixedSymmetry", "[", 
   RowBox[{"poly_", ",", "z1_", ",", "z2_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"aux", ",", "\[Mu]"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"aux", "=", 
      RowBox[{"del", "[", 
       RowBox[{"poly", ",", 
        RowBox[{"sc", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", "\[Mu]", "}"}]}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"sc", "[", 
             RowBox[{"z1", ",", 
              RowBox[{"{", "\[Mu]", "}"}]}], "]"}], "aux"}], " ", "//", 
           "Expand"}], ")"}], "/.", "getT"}], ")"}], ",", 
       RowBox[{"sc", "[", 
        RowBox[{"__", ",", "__"}], "]"}], ",", "Factor"}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CheckMixedSymmetriesZ", "[", 
   RowBox[{"\[Lambda]_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"combos", ",", "proj", ",", "res", ",", "i"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"res", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"combos", "=", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"z1", ",", "z2"}], "}"}], "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "\[NotEqual]", "0"}], ",", 
       RowBox[{"combos", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"combos", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"z1", ",", "z3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"z2", ",", "z3"}], "}"}]}], "}"}]}], "]"}]}]}], "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "0"}], ",", 
        RowBox[{"i", "<", "n"}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"proj", "=", 
          RowBox[{"projector", "[", 
           RowBox[{"\[Lambda]", "+", 
            RowBox[{"{", 
             RowBox[{"i", ",", "0", ",", "0"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"res", ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"CheckMixedSymmetry", "[", 
              RowBox[{"proj", ",", 
               RowBox[{
                RowBox[{"combos", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", 
               RowBox[{
                RowBox[{"combos", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", 
               RowBox[{"Length", "[", "combos", "]"}]}], "}"}]}], "]"}]}], 
          "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]",
       "res"}]}]}], "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.665430115765532*^9, 3.6654302645441723`*^9}, {
  3.665430360568697*^9, 3.6654303734349957`*^9}, {3.665432055751849*^9, 
  3.665432056083634*^9}, {3.665437684038631*^9, 3.66543769619221*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"CheckTrace", "[", 
   RowBox[{"poly_", ",", "z1_", ",", "z2_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "aux", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"aux", "=", 
      RowBox[{"del", "[", 
       RowBox[{
        RowBox[{"del", "[", 
         RowBox[{"poly", ",", 
          RowBox[{"sc", "[", 
           RowBox[{"z1", ",", 
            RowBox[{"{", "\[Mu]", "}"}]}], "]"}]}], "]"}], ",", 
        RowBox[{"sc", "[", 
         RowBox[{"z2", ",", 
          RowBox[{"{", "\[Nu]", "}"}]}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"aux", " ", 
            RowBox[{"sc", "[", 
             RowBox[{
              RowBox[{"{", "\[Mu]", "}"}], ",", 
              RowBox[{"{", "\[Nu]", "}"}]}], "]"}]}], "//", "Expand"}], ")"}],
          "/.", "getT"}], ")"}], ",", 
       RowBox[{"sc", "[", 
        RowBox[{"__", ",", "__"}], "]"}], ",", "Factor"}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CheckTracesZ", "[", 
   RowBox[{"\[Lambda]_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"combos", ",", "proj", ",", "res", ",", "i"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"res", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"combos", "=", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"z1", ",", "z1"}], "}"}], "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "\[NotEqual]", "0"}], ",", 
       RowBox[{"combos", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"combos", ",", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"z1", ",", "z2"}], "}"}], "}"}]}], "]"}]}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ">", "1"}], ",", 
       RowBox[{"combos", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"combos", ",", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"z2", ",", "z2"}], "}"}], "}"}]}], "]"}]}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "\[NotEqual]", "0"}], ",", 
       RowBox[{"combos", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"combos", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"z1", ",", "z3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"z2", ",", "z3"}], "}"}]}], "}"}]}], "]"}]}]}], "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"[", "3", "]"}], "]"}], ">", "1"}], ",", 
       RowBox[{"combos", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"combos", ",", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"z3", ",", "z3"}], "}"}], "}"}]}], "]"}]}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"i", "=", "0"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"For", "[", 
       RowBox[{",", 
        RowBox[{"i", "<", "n"}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"proj", "=", 
          RowBox[{"projector", "[", 
           RowBox[{"\[Lambda]", "+", 
            RowBox[{"{", 
             RowBox[{"i", ",", "0", ",", "0"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"res", ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"CheckTrace", "[", 
              RowBox[{"proj", ",", 
               RowBox[{
                RowBox[{"combos", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", 
               RowBox[{
                RowBox[{"combos", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", 
               RowBox[{"Length", "[", "combos", "]"}]}], "}"}]}], "]"}]}], 
          "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]",
       "res"}]}]}], "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.665418890901965*^9, 3.6654189030701513`*^9}, {
  3.665419014928884*^9, 3.6654190155836487`*^9}, {3.665420729021607*^9, 
  3.665420754505363*^9}, {3.665421969640666*^9, 3.665422060304368*^9}, {
  3.665429379316401*^9, 3.665429523306547*^9}, {3.6654320649188337`*^9, 
  3.665432065172694*^9}, {3.665436990501666*^9, 3.6654370084645567`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SquareProjector", "[", 
   RowBox[{"poly_", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "p", ",", "aux"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"p1", "=", 
      RowBox[{"poly", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"zb1", "\[Rule]", "W1"}], ",", 
         RowBox[{"zb2", "\[Rule]", "W2"}], ",", 
         RowBox[{"zb3", "\[Rule]", "W3"}]}], "}"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"p2", "=", 
      RowBox[{"poly", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"z1", "\[Rule]", "Y1"}], ",", 
         RowBox[{"z2", "\[Rule]", "Y2"}], ",", 
         RowBox[{"z3", "\[Rule]", "Y3"}]}], "}"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"p", "=", 
      RowBox[{"p1", "*", "p2"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"n", "=", "0"}], ",", 
       RowBox[{"n", "<", 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"aux", "=", 
         RowBox[{"del", "[", 
          RowBox[{
           RowBox[{"del", "[", 
            RowBox[{"p", ",", 
             RowBox[{"sc", "[", 
              RowBox[{"W1", ",", 
               RowBox[{"{", "\[Mu]", "}"}]}], "]"}]}], "]"}], ",", 
           RowBox[{"sc", "[", 
            RowBox[{"Y1", ",", 
             RowBox[{"{", "\[Nu]", "}"}]}], "]"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"p", "=", 
         RowBox[{"Collect", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"aux", " ", 
              RowBox[{"sc", "[", 
               RowBox[{
                RowBox[{"{", "\[Mu]", "}"}], ",", 
                RowBox[{"{", "\[Nu]", "}"}]}], "]"}]}], "//", "Expand"}], 
            ")"}], ",", 
           RowBox[{"sc", "[", 
            RowBox[{"__", ",", "__"}], "]"}]}], "]"}]}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"n", "=", "0"}], ",", 
       RowBox[{"n", "<", 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ",", 
       RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"aux", "=", 
         RowBox[{"del", "[", 
          RowBox[{
           RowBox[{"del", "[", 
            RowBox[{"p", ",", 
             RowBox[{"sc", "[", 
              RowBox[{"W2", ",", 
               RowBox[{"{", "\[Mu]", "}"}]}], "]"}]}], "]"}], ",", 
           RowBox[{"sc", "[", 
            RowBox[{"Y2", ",", 
             RowBox[{"{", "\[Nu]", "}"}]}], "]"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"p", "=", 
         RowBox[{"Collect", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"aux", " ", 
              RowBox[{"sc", "[", 
               RowBox[{
                RowBox[{"{", "\[Mu]", "}"}], ",", 
                RowBox[{"{", "\[Nu]", "}"}]}], "]"}]}], "//", "Expand"}], 
            ")"}], ",", 
           RowBox[{"sc", "[", 
            RowBox[{"__", ",", "__"}], "]"}]}], "]"}]}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"n", "=", "0"}], ",", 
       RowBox[{"n", "<", 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], ",", 
       RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"aux", "=", 
         RowBox[{"del", "[", 
          RowBox[{
           RowBox[{"del", "[", 
            RowBox[{"p", ",", 
             RowBox[{"sc", "[", 
              RowBox[{"W3", ",", 
               RowBox[{"{", "\[Mu]", "}"}]}], "]"}]}], "]"}], ",", 
           RowBox[{"sc", "[", 
            RowBox[{"Y3", ",", 
             RowBox[{"{", "\[Nu]", "}"}]}], "]"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"p", "=", 
         RowBox[{"Collect", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"aux", " ", 
              RowBox[{"sc", "[", 
               RowBox[{
                RowBox[{"{", "\[Mu]", "}"}], ",", 
                RowBox[{"{", "\[Nu]", "}"}]}], "]"}]}], "//", "Expand"}], 
            ")"}], ",", 
           RowBox[{"sc", "[", 
            RowBox[{"__", ",", "__"}], "]"}]}], "]"}]}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     FractionBox["p", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "!"}], 
         RowBox[{
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "!"}], 
         RowBox[{
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "!"}]}], ")"}], "2"]]}]}], 
   "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TestIdempotence", "[", 
   RowBox[{"\[Lambda]_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"proj", ",", "res", ",", "i"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"res", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "0"}], ",", 
        RowBox[{"i", "<", "n"}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"proj", "=", 
          RowBox[{"projector", "[", 
           RowBox[{"\[Lambda]", "+", 
            RowBox[{"{", 
             RowBox[{"i", ",", "0", ",", "0"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"res", ",", 
           RowBox[{"Collect", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"SquareProjector", "[", 
               RowBox[{"proj", ",", 
                RowBox[{"\[Lambda]", "+", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "0", ",", "0"}], "}"}]}]}], "]"}], "-", 
              "proj"}], ",", 
             RowBox[{"sc", "[", 
              RowBox[{"__", ",", "__"}], "]"}], ",", "Factor"}], "]"}]}], 
          "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]",
       "res"}]}]}], "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.658664695082733*^9, 3.65866477836791*^9}, {
   3.658664838743371*^9, 3.658664857438957*^9}, {3.6586649127518663`*^9, 
   3.6586650939756193`*^9}, {3.6586706522969837`*^9, 3.658670687184132*^9}, {
   3.658672088639135*^9, 3.658672090784183*^9}, {3.658672577029623*^9, 
   3.658672578884983*^9}, {3.6586734996670523`*^9, 3.6586735004423027`*^9}, {
   3.658673679261916*^9, 3.658673681607215*^9}, {3.6586753835213614`*^9, 
   3.658675389408597*^9}, {3.658675810566885*^9, 3.6586758130186043`*^9}, {
   3.658678056770021*^9, 3.658678065776001*^9}, {3.658686395308763*^9, 
   3.658686398783897*^9}, {3.658686452416862*^9, 3.658686455244465*^9}, {
   3.658686522742404*^9, 3.658686547279937*^9}, {3.6586865952864122`*^9, 
   3.658686623819705*^9}, {3.6654210343329906`*^9, 3.665421069672843*^9}, {
   3.665421172633335*^9, 3.665421195974326*^9}, {3.665421230569384*^9, 
   3.665421351270582*^9}, 3.665421602347641*^9, {3.6654216453068533`*^9, 
   3.66542164712668*^9}, 3.665429371425901*^9, {3.665429411268345*^9, 
   3.6654294314632*^9}, {3.665429465589974*^9, 3.665429502401597*^9}, {
   3.665437738157012*^9, 3.665437824206108*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Check left-right symmetry", "Subsection",
 CellChangeTimes->{{3.665413796678955*^9, 3.665413797314558*^9}, {
  3.665421539709346*^9, 3.6654215447838163`*^9}, {3.665431610651094*^9, 
  3.665431615775202*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckLeftRightSymmetry", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "4"}], "]"}], "//", 
  "Timing"}]], "Input",
 CellChangeTimes->{{3.6654207821645*^9, 3.66542079573493*^9}, {
   3.665421366614849*^9, 3.6654213741834507`*^9}, {3.665421548316092*^9, 
   3.665421548563105*^9}, 3.665429553120304*^9, {3.665429683581738*^9, 
   3.665429685686884*^9}, {3.665431637552806*^9, 3.665431646384534*^9}, 
   3.665431905340064*^9, 3.665431944469141*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.008`", ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.665431732095558*^9, 3.665431742228842*^9}, 
   3.665431934263485*^9, 3.665432084017426*^9, 3.6654378362450657`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckLeftRightSymmetry", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", "4"}], "]"}], "//", 
  "Timing"}]], "Input",
 CellChangeTimes->{{3.6654207821645*^9, 3.665420819836183*^9}, {
   3.66542138560287*^9, 3.665421389426875*^9}, {3.665421495587943*^9, 
   3.665421495739645*^9}, 3.6654295479808292`*^9, {3.665429687745339*^9, 
   3.6654296886669683`*^9}, {3.665431761913629*^9, 3.6654317899714813`*^9}, 
   3.665431908487709*^9, 3.665431942553793*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.08`", ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.665420821833243*^9, 3.665421391062673*^9, 
  3.6654214968920107`*^9, 3.665421773067957*^9, 3.66542995196874*^9, 
  3.665431310467668*^9, 3.665431790711032*^9, 3.66543193443603*^9, 
  3.665432084149777*^9, 3.6654378364264727`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckLeftRightSymmetry", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "0"}], "}"}], ",", "4"}], "]"}], "//", 
  "Timing"}]], "Input",
 CellChangeTimes->{{3.6654207821645*^9, 3.665420830381971*^9}, {
   3.665421891915018*^9, 3.6654218924747267`*^9}, 3.6654295484108057`*^9, {
   3.66542969074184*^9, 3.665429691453318*^9}, {3.665431767845272*^9, 
   3.6654317942117443`*^9}, 3.665431908909932*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.96`", ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.66542084072858*^9, 3.665421784455038*^9, 
  3.6654299707857523`*^9, 3.665431322231485*^9, 3.6654317961368628`*^9, 
  3.6654319353645782`*^9, 3.665437837416356*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckLeftRightSymmetry", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "3", ",", "0"}], "}"}], ",", "4"}], "]"}], "//", 
  "Timing"}]], "Input",
 CellChangeTimes->{{3.6654207821645*^9, 3.665420830381971*^9}, {
   3.665421801648542*^9, 3.665421812395851*^9}, 3.6654295497686567`*^9, {
   3.665429693365304*^9, 3.6654296959589577`*^9}, {3.6654317689991903`*^9, 
   3.665431769375094*^9}, {3.665431799845512*^9, 3.665431799982637*^9}, 
   3.665431909340373*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.736`", ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.665431938139942*^9, 3.665437840179338*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckLeftRightSymmetry", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "4", ",", "0"}], "}"}], ",", "4"}], "]"}], "//", 
  "Timing"}]], "Input",
 CellChangeTimes->{{3.6654207821645*^9, 3.665420830381971*^9}, {
   3.665421801648542*^9, 3.665421812395851*^9}, {3.665421863797418*^9, 
   3.6654218668507147`*^9}, {3.6654221097836847`*^9, 3.6654221108871393`*^9}, 
   3.6654295503826637`*^9, {3.665429703110063*^9, 3.665429705509194*^9}, {
   3.665431769810987*^9, 3.6654317701516848`*^9}, {3.6654318047115107`*^9, 
   3.6654318048386*^9}, 3.665431837476193*^9, 3.665431911905081*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"12.976`", ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.665422158788559*^9, 3.665431819123349*^9, 
  3.665431951240522*^9, 3.665437852972136*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckLeftRightSymmetry", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "4"}], "]"}], "//", 
  "Timing"}]], "Input",
 CellChangeTimes->{{3.6654207821645*^9, 3.665420819836183*^9}, {
   3.66542138560287*^9, 3.665421389426875*^9}, {3.665421495587943*^9, 
   3.665421495739645*^9}, {3.665421878650867*^9, 3.665421883867846*^9}, 
   3.665429550875945*^9, {3.665429712343606*^9, 3.6654297137319508`*^9}, {
   3.6654317707143173`*^9, 3.66543177099549*^9}, {3.665431812014161*^9, 
   3.66543181213124*^9}, 3.665431912326293*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.288`", ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.665431951545895*^9, 3.6654378533219557`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckLeftRightSymmetry", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", "4"}], "]"}], "//", 
  "Timing"}]], "Input",
 CellChangeTimes->{{3.6654207821645*^9, 3.665420830381971*^9}, {
   3.665421891915018*^9, 3.6654218987564774`*^9}, {3.665422134490388*^9, 
   3.665422138324643*^9}, 3.665429551344305*^9, {3.665429716127083*^9, 
   3.665429717118289*^9}, {3.665431771484017*^9, 3.665431784960843*^9}, 
   3.665431839601584*^9, 3.665431913701565*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"8.048`", ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.665422343010273*^9, 3.665431828292667*^9, 
  3.665431959999448*^9, 3.665437861333271*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckLeftRightSymmetry", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "3", ",", "1"}], "}"}], ",", "4"}], "]"}], "//", 
  "Timing"}]], "Input",
 CellChangeTimes->{{3.6654207821645*^9, 3.665420830381971*^9}, {
   3.665421801648542*^9, 3.665421812395851*^9}, {3.665421921778903*^9, 
   3.6654219226183558`*^9}, {3.665422139606441*^9, 3.6654221405167513`*^9}, 
   3.665429551779852*^9, {3.665429720505044*^9, 3.665429721247201*^9}, {
   3.6654317721611843`*^9, 3.6654317813444*^9}, 3.6654318456072683`*^9, 
   3.665431914492454*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"57.148`", ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.665431885467359*^9, 3.665432017612584*^9, 
  3.665437917906666*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckLeftRightSymmetry", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", "4"}], "]"}], "//", 
  "Timing"}]], "Input",
 CellChangeTimes->{{3.6654207821645*^9, 3.665420830381971*^9}, {
   3.665421891915018*^9, 3.6654218987564774`*^9}, {3.665422134490388*^9, 
   3.665422147071678*^9}, 3.665429552241935*^9, {3.66542972394285*^9, 
   3.665429724660359*^9}, {3.665431772951014*^9, 3.665431777529819*^9}, {
   3.665431847824246*^9, 3.66543184790578*^9}, 3.6654319186096067`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"64.612`", ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.66543192544383*^9, 3.665432083947136*^9, 
  3.665437982414255*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Check mixed symmetry", "Subsection",
 CellChangeTimes->{{3.665413796678955*^9, 3.665413797314558*^9}, {
  3.665421539709346*^9, 3.6654215447838163`*^9}, {3.665430302374647*^9, 
  3.66543030716037*^9}, {3.665431622098219*^9, 3.66543162682369*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckMixedSymmetriesZ", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", "4"}], "]"}], "//", 
  "Timing"}]], "Input",
 CellChangeTimes->{{3.6654207821645*^9, 3.66542079573493*^9}, {
   3.665421366614849*^9, 3.6654213741834507`*^9}, {3.665421548316092*^9, 
   3.665421548563105*^9}, 3.665429553120304*^9, {3.665429683581738*^9, 
   3.665429685686884*^9}, {3.665430311810996*^9, 3.665430346480098*^9}, {
   3.665430394324091*^9, 3.665430399377942*^9}, {3.6654305265488653`*^9, 
   3.6654305272477713`*^9}, {3.665431966734892*^9, 3.6654319668717327`*^9}, 
   3.6654320974472218`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.092`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "0", "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.665420789668466*^9, 3.665420796780575*^9}, 
   3.6654213750306797`*^9, 3.665421549117272*^9, 3.665421770801939*^9, 
   3.665429949407094*^9, {3.6654303274045773`*^9, 3.665430347614964*^9}, 
   3.6654304000239973`*^9, 3.6654304464758043`*^9, 3.665431309371172*^9, 
   3.665432117987493*^9, 3.6654380083868093`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckMixedSymmetriesZ", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "0"}], "}"}], ",", "4"}], "]"}], "//", 
  "Timing"}]], "Input",
 CellChangeTimes->{{3.6654207821645*^9, 3.665420830381971*^9}, {
   3.665421891915018*^9, 3.6654218924747267`*^9}, 3.6654295484108057`*^9, {
   3.66542969074184*^9, 3.665429691453318*^9}, {3.665430424136632*^9, 
   3.6654304308166647`*^9}, {3.665431969955665*^9, 3.665431970071478*^9}, 
   3.665432102375908*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.992`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "0", "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.66542084072858*^9, 3.665421784455038*^9, 
  3.6654299707857523`*^9, 3.6654304484005203`*^9, 3.66543211921314*^9, 
  3.6654380094217243`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckMixedSymmetriesZ", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "3", ",", "0"}], "}"}], ",", "4"}], "]"}], "//", 
  "Timing"}]], "Input",
 CellChangeTimes->{{3.6654207821645*^9, 3.665420830381971*^9}, {
   3.665421801648542*^9, 3.665421812395851*^9}, 3.6654295497686567`*^9, {
   3.665429693365304*^9, 3.6654296959589577`*^9}, {3.665430431878068*^9, 
   3.6654304322292337`*^9}, {3.665431973342572*^9, 3.6654319734743023`*^9}, 
   3.665432104823843*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.212`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "0", "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6654218513509398`*^9, 3.665430457103599*^9, 
  3.665432123074973*^9, 3.665438012645679*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckMixedSymmetriesZ", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "4", ",", "0"}], "}"}], ",", "4"}], "]"}], "//", 
  "Timing"}]], "Input",
 CellChangeTimes->{{3.6654207821645*^9, 3.665420830381971*^9}, {
   3.665421801648542*^9, 3.665421812395851*^9}, {3.665421863797418*^9, 
   3.6654218668507147`*^9}, {3.6654221097836847`*^9, 3.6654221108871393`*^9}, 
   3.6654295503826637`*^9, {3.665429703110063*^9, 3.665429705509194*^9}, {
   3.665430432610448*^9, 3.6654304329105186`*^9}, {3.665431976410269*^9, 
   3.665431976516102*^9}, 3.665432106704792*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"15.428`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "0", "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.665422158788559*^9, 3.665430481928569*^9, 
  3.665432144665575*^9, 3.6654380278995533`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckMixedSymmetriesZ", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "4"}], "]"}], "//", 
  "Timing"}]], "Input",
 CellChangeTimes->{{3.6654207821645*^9, 3.665420819836183*^9}, {
   3.66542138560287*^9, 3.665421389426875*^9}, {3.665421495587943*^9, 
   3.665421495739645*^9}, {3.665421878650867*^9, 3.665421883867846*^9}, 
   3.665429550875945*^9, {3.665429712343606*^9, 3.6654297137319508`*^9}, {
   3.665430433290647*^9, 3.665430433759285*^9}, {3.665431979889962*^9, 
   3.665431980000885*^9}, 3.665432108484468*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.392`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.665422181683055*^9, 3.665430500739746*^9, 
  3.66543214526432*^9, 3.665438028350898*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckMixedSymmetriesZ", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", "4"}], "]"}], "//", 
  "Timing"}]], "Input",
 CellChangeTimes->{{3.6654207821645*^9, 3.665420830381971*^9}, {
   3.665421891915018*^9, 3.6654218987564774`*^9}, {3.665422134490388*^9, 
   3.665422138324643*^9}, 3.665429551344305*^9, {3.665429716127083*^9, 
   3.665429717118289*^9}, {3.665430434399502*^9, 3.66543043484582*^9}, {
   3.66543198407127*^9, 3.6654319841925163`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"10.804`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.665422343010273*^9, 3.665430524033188*^9, 
  3.6654321690344667`*^9, 3.6654380391141853`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckMixedSymmetriesZ", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "3", ",", "1"}], "}"}], ",", "4"}], "]"}], "//", 
  "Timing"}]], "Input",
 CellChangeTimes->{{3.6654207821645*^9, 3.665420830381971*^9}, {
   3.665421801648542*^9, 3.665421812395851*^9}, {3.665421921778903*^9, 
   3.6654219226183558`*^9}, {3.665422139606441*^9, 3.6654221405167513`*^9}, 
   3.665429551779852*^9, {3.665429720505044*^9, 3.665429721247201*^9}, {
   3.6654304354299498`*^9, 3.6654304358952923`*^9}, {3.6654319920228148`*^9, 
   3.665431992149456*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"98.216`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6654306999203243`*^9, 3.665432332614133*^9, 
  3.665437438726264*^9, 3.6654381402321672`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckMixedSymmetriesZ", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", "4"}], "]"}], "//", 
  "Timing"}]], "Input",
 CellChangeTimes->{{3.6654207821645*^9, 3.665420830381971*^9}, {
   3.665421891915018*^9, 3.6654218987564774`*^9}, {3.665422134490388*^9, 
   3.665422147071678*^9}, 3.665429552241935*^9, {3.66542972394285*^9, 
   3.665429724660359*^9}, {3.665430436385418*^9, 3.665430436929406*^9}, {
   3.665431994571682*^9, 3.665431994682938*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"104.136`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.665431069928032*^9, 3.665432536401351*^9, 
  3.665438149205716*^9, 3.665439567646846*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Check tracelessness", "Subsection",
 CellChangeTimes->{{3.665413796678955*^9, 3.665413797314558*^9}, {
  3.665421539709346*^9, 3.6654215447838163`*^9}, {3.665431630514084*^9, 
  3.6654316306445427`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckTracesZ", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "4"}], "]"}], "//", 
  "Timing"}]], "Input",
 CellChangeTimes->{{3.6654207821645*^9, 3.66542079573493*^9}, {
   3.665421366614849*^9, 3.6654213741834507`*^9}, {3.665421548316092*^9, 
   3.665421548563105*^9}, 3.665429553120304*^9, {3.665429683581738*^9, 
   3.665429685686884*^9}, {3.665432004116288*^9, 3.665432007438004*^9}, 
   3.665432129977241*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.012`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "0", "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.665420789668466*^9, 3.665420796780575*^9}, 
   3.6654213750306797`*^9, 3.665421549117272*^9, 3.665421770801939*^9, 
   3.665429949407094*^9, 3.665431309631228*^9, 3.6654325365724077`*^9, 
   3.665438159137617*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckTracesZ", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", "4"}], "]"}], "//", 
  "Timing"}]], "Input",
 CellChangeTimes->{{3.6654207821645*^9, 3.665420819836183*^9}, {
   3.66542138560287*^9, 3.665421389426875*^9}, {3.665421495587943*^9, 
   3.665421495739645*^9}, 3.6654295479808292`*^9, {3.665429687745339*^9, 
   3.6654296886669683`*^9}, {3.665432009881084*^9, 3.6654320125895643`*^9}, 
   3.665432131600481*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.144`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.665420821833243*^9, 3.665421391062673*^9, 
  3.6654214968920107`*^9, 3.665421773067957*^9, 3.66542995196874*^9, 
  3.665431310467668*^9, 3.665432537095291*^9, 3.665438159378598*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckTracesZ", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "0"}], "}"}], ",", "4"}], "]"}], "//", 
  "Timing"}]], "Input",
 CellChangeTimes->{{3.6654207821645*^9, 3.665420830381971*^9}, {
   3.665421891915018*^9, 3.6654218924747267`*^9}, 3.6654295484108057`*^9, {
   3.66542969074184*^9, 3.665429691453318*^9}, {3.665432015207773*^9, 
   3.665432015344268*^9}, 3.665432133396143*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.86`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.66542084072858*^9, 3.665421784455038*^9, 
  3.6654299707857523`*^9, 3.665431322231485*^9, 3.665432542963489*^9, 
  3.665438161274033*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckTracesZ", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "3", ",", "0"}], "}"}], ",", "4"}], "]"}], "//", 
  "Timing"}]], "Input",
 CellChangeTimes->{{3.6654207821645*^9, 3.665420830381971*^9}, {
   3.665421801648542*^9, 3.665421812395851*^9}, 3.6654295497686567`*^9, {
   3.665429693365304*^9, 3.6654296959589577`*^9}, {3.6654320179743147`*^9, 
   3.665432018096496*^9}, 3.665432135411026*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7.26`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6654218513509398`*^9, 3.665431357672441*^9, 
  3.6654325632041388`*^9, 3.6654370390813007`*^9, 3.665437230773385*^9, 
  3.665437477739101*^9, 3.665438168558836*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckTracesZ", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "4", ",", "0"}], "}"}], ",", "4"}], "]"}], "//", 
  "Timing"}]], "Input",
 CellChangeTimes->{{3.6654207821645*^9, 3.665420830381971*^9}, {
   3.665421801648542*^9, 3.665421812395851*^9}, {3.665421863797418*^9, 
   3.6654218668507147`*^9}, {3.6654221097836847`*^9, 3.6654221108871393`*^9}, 
   3.6654295503826637`*^9, {3.665429703110063*^9, 3.665429705509194*^9}, {
   3.6654320213876534`*^9, 3.6654320214996977`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"37.8`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.665422158788559*^9, 3.665432680268482*^9, 
  3.6654371592064238`*^9, 3.6654372735777273`*^9, 3.665437516603516*^9, 
  3.665438206200048*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckTracesZ", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "4"}], "]"}], "//", 
  "Timing"}]], "Input",
 CellChangeTimes->{{3.6654207821645*^9, 3.665420819836183*^9}, {
   3.66542138560287*^9, 3.665421389426875*^9}, {3.665421495587943*^9, 
   3.665421495739645*^9}, {3.665421878650867*^9, 3.665421883867846*^9}, 
   3.665429550875945*^9, {3.665429712343606*^9, 3.6654297137319508`*^9}, {
   3.665432024582295*^9, 3.6654320246912527`*^9}, 3.665432138202302*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.672`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.665422181683055*^9, 3.665432684613947*^9, 
  3.665438206937832*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckTracesZ", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", "4"}], "]"}], "//", 
  "Timing"}]], "Input",
 CellChangeTimes->{{3.6654207821645*^9, 3.665420830381971*^9}, {
   3.665421891915018*^9, 3.6654218987564774`*^9}, {3.665422134490388*^9, 
   3.665422138324643*^9}, 3.665429551344305*^9, {3.665429716127083*^9, 
   3.665429717118289*^9}, {3.665432031577807*^9, 3.665432031709816*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"23.18`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}],
   "}"}]], "Output",
 CellChangeTimes->{3.665422343010273*^9, 3.6654328247465477`*^9, 
  3.6654389495247*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"CheckTracesZ", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "3", ",", "1"}], "}"}], ",", "2"}], "]"}], "//", 
  "Timing"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CheckTracesZ", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "3", ",", "1"}], "}"}], ",", "1"}], "]"}], "//", 
  "Timing"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CheckTracesZ", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"6", ",", "3", ",", "1"}], "}"}], ",", "1"}], "]"}], "//", 
  "Timing"}]}], "Input",
 CellChangeTimes->{{3.6654207821645*^9, 3.665420830381971*^9}, {
   3.665421801648542*^9, 3.665421812395851*^9}, {3.665421921778903*^9, 
   3.6654219226183558`*^9}, {3.665422139606441*^9, 3.6654221405167513`*^9}, 
   3.665429551779852*^9, {3.665429720505044*^9, 3.665429721247201*^9}, {
   3.6654320339587927`*^9, 3.6654320340756807`*^9}, {3.665433699861458*^9, 
   3.6654337076477757`*^9}, {3.665437095959914*^9, 3.665437118819014*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"27.108`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}],
   "}"}]], "Output",
 CellChangeTimes->{3.6654339084060307`*^9, 3.665436552965435*^9, 
  3.665438976594304*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"90.024`", ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.6654339084060307`*^9, 3.665436552965435*^9, 
  3.665439066366704*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"149.228`", ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.6654339084060307`*^9, 3.665436552965435*^9, 
  3.665439215329548*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"CheckTracesZ", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", "2"}], "]"}], "//", 
  "Timing"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CheckTracesZ", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "2", ",", "2"}], "}"}], ",", "1"}], "]"}], "//", 
  "Timing"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CheckTracesZ", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "2", ",", "2"}], "}"}], ",", "1"}], "]"}], "//", 
  "Timing"}]}], "Input",
 CellChangeTimes->{{3.6654207821645*^9, 3.665420830381971*^9}, {
   3.665421891915018*^9, 3.6654218987564774`*^9}, {3.665422134490388*^9, 
   3.665422147071678*^9}, 3.665429552241935*^9, {3.66542972394285*^9, 
   3.665429724660359*^9}, {3.665432039620784*^9, 3.6654320397479267`*^9}, {
   3.665433712316155*^9, 3.66543372065197*^9}, {3.6654344039074*^9, 
   3.665434404169798*^9}, {3.6654363685184183`*^9, 3.665436376450231*^9}, {
   3.665437121126156*^9, 3.665437132090994*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"33.2`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.66543455786305*^9, 3.665439248560782*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"79.392`", ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.66543455786305*^9, 3.66543932789914*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"135.852`", ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.66543455786305*^9, 3.6654394636245117`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Check Idempotence", "Subsection",
 CellChangeTimes->{{3.665413796678955*^9, 3.665413797314558*^9}, {
  3.665421539709346*^9, 3.6654215447838163`*^9}, {3.6654216693984537`*^9, 
  3.665421671172825*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"TestIdempotence", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "2"}], "]"}], "//", 
  "Timing"}]], "Input",
 CellChangeTimes->{{3.665421475215032*^9, 3.665421503031622*^9}, {
   3.665421559266189*^9, 3.665421562331842*^9}, {3.6654216531378736`*^9, 
   3.6654216600954247`*^9}, {3.665422319940482*^9, 3.6654223567414227`*^9}, 
   3.665432187051255*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.004`", ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.665422352004876*^9, 3.6654223575001793`*^9}, 
   3.665434582260023*^9, 3.665438220590249*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"TestIdempotence", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", "2"}], "]"}], "//", 
  "Timing"}]], "Input",
 CellChangeTimes->{{3.665421475215032*^9, 3.665421503031622*^9}, {
   3.665421559266189*^9, 3.665421562331842*^9}, {3.6654216531378736`*^9, 
   3.6654216600954247`*^9}, 3.665422319940482*^9, 3.665422360220091*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.128`", ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.665421476233914*^9, 3.665421481330018*^9}, 
   3.665421533433186*^9, 3.665421588338039*^9, {3.6654216316699123`*^9, 
   3.6654216545816183`*^9}, 3.665422362335548*^9, 3.6654345836348057`*^9, 
   3.665438220778694*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"TestIdempotence", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "0"}], "}"}], ",", "2"}], "]"}], "//", 
  "Timing"}]], "Input",
 CellChangeTimes->{{3.665421475215032*^9, 3.665421503031622*^9}, {
   3.665421559266189*^9, 3.665421562331842*^9}, {3.6654216531378736`*^9, 
   3.6654216600954247`*^9}, {3.665422319940482*^9, 3.665422334128909*^9}, 
   3.66542236658803*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"10.22`", ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.665422558552307*^9, 3.665434760479624*^9, 
  3.66543756630225*^9, 3.665437644724988*^9, 3.6654382310396957`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"TestIdempotence", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "1"}], "]"}], "//", 
  "Timing"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TestIdempotence", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "1"}], "]"}], "//", 
  "Timing"}]}], "Input",
 CellChangeTimes->{{3.665421475215032*^9, 3.665421503031622*^9}, {
   3.665421559266189*^9, 3.665421562331842*^9}, {3.6654216531378736`*^9, 
   3.6654216600954247`*^9}, 3.665422319940482*^9, 3.665422360220091*^9, {
   3.665422522781329*^9, 3.6654225722564487`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.036`", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.66542257542328*^9, 3.6654347608586407`*^9, 
  3.665438235171176*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.396`", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.66542257542328*^9, 3.6654347608586407`*^9, 
  3.665438237569138*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"TestIdempotence", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "3", ",", "0"}], "}"}], ",", "1"}], "]"}], "//", 
  "Timing"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TestIdempotence", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "3", ",", "0"}], "}"}], ",", "1"}], "]"}], "//", 
  "Timing"}]}], "Input",
 CellChangeTimes->{{3.665421475215032*^9, 3.665421503031622*^9}, {
  3.665421559266189*^9, 3.665421562331842*^9}, {3.6654216531378736`*^9, 
  3.6654216600954247`*^9}, {3.665422319940482*^9, 3.6654223381072893`*^9}, {
  3.665422607387721*^9, 3.665422611930457*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"21.392`", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.665428663708641*^9, 3.6654359111399097`*^9, 
  3.665438262737999*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"663.644`", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.665428663708641*^9, 3.6654359111399097`*^9, 
  3.665438926380735*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"TestIdempotence", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", "1"}], "]"}], "//", 
  "Timing"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TestIdempotence", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", "1"}], "]"}], "//", 
  "Timing"}]}], "Input",
 CellChangeTimes->{{3.665421475215032*^9, 3.665421503031622*^9}, {
   3.665421559266189*^9, 3.665421562331842*^9}, {3.6654216531378736`*^9, 
   3.6654216600954247`*^9}, 3.665422319940482*^9, 3.665422360220091*^9, {
   3.665422522781329*^9, 3.6654225580007687`*^9}, {3.6654226218640013`*^9, 
   3.66542262794191*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"134.968`", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.665436100895043*^9, 3.665439702692038*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1853.848`", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.665436100895043*^9, 3.665441556561558*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"TestIdempotence", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "4", ",", "0"}], "}"}], ",", "1"}], "]"}], "//", 
  "Timing"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TestIdempotence", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"5", ",", "4", ",", "0"}], "}"}], ",", "1"}], "]"}], "//", 
  "Timing"}]}], "Input",
 CellChangeTimes->{{3.665421475215032*^9, 3.665421503031622*^9}, {
   3.665421559266189*^9, 3.665421562331842*^9}, {3.6654216531378736`*^9, 
   3.6654216600954247`*^9}, {3.665422319940482*^9, 3.6654223419538193`*^9}, {
   3.665422649030909*^9, 3.665422650821981*^9}, 3.665432222062085*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3476.956`", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.665445033645319*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"16999.736`", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.665462367930504*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"TestIdempotence", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "3", ",", "1"}], "}"}], ",", "1"}], "]"}], "//", 
  "Timing"}]], "Input",
 CellChangeTimes->{{3.665421475215032*^9, 3.665421503031622*^9}, {
  3.665421559266189*^9, 3.665421562331842*^9}, {3.6654216531378736`*^9, 
  3.6654216600954247`*^9}, {3.665422319940482*^9, 3.6654223381072893`*^9}, {
  3.665422607387721*^9, 3.665422611930457*^9}, {3.6654226582542257`*^9, 
  3.665422659444467*^9}, {3.665475654978599*^9, 3.6654756553534927`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4601.608`", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.665466971066391*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"TestIdempotence", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", "1"}], "]"}], "//", 
  "Timing"}]], "Input",
 CellChangeTimes->{{3.665421475215032*^9, 3.665421503031622*^9}, {
   3.665421559266189*^9, 3.665421562331842*^9}, {3.6654216531378736`*^9, 
   3.6654216600954247`*^9}, 3.665422319940482*^9, 3.665422360220091*^9, {
   3.665422522781329*^9, 3.6654225580007687`*^9}, {3.6654226218640013`*^9, 
   3.66542262794191*^9}, {3.665422664053014*^9, 3.665422665823194*^9}, {
   3.6654756612856073`*^9, 3.6654756616508427`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3877.88`", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.665479626557604*^9}]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1600, 834},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.3 for Linux x86 (64-bit) (October 9, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{
 "Info-11a5ce30-d455-4658-86d8-529453688da4"->{
  Cell[175558, 5286, 1198, 18, 114, "Print",
   CellTags->"Info-11a5ce30-d455-4658-86d8-529453688da4"]}
 }
*)
(*CellTagsIndex
CellTagsIndex->{
 {"Info-11a5ce30-d455-4658-86d8-529453688da4", 284673, 8458}
 }
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 283, 3, 66, "Chapter"],
Cell[CellGroupData[{
Cell[888, 29, 104, 1, 65, "Section"],
Cell[CellGroupData[{
Cell[1017, 34, 107, 1, 44, "Subsection"],
Cell[1127, 37, 8679, 290, 495, "Input"],
Cell[9809, 329, 1557, 46, 138, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[11403, 380, 106, 1, 36, "Subsection"],
Cell[11512, 383, 4432, 138, 367, "Input"],
Cell[15947, 523, 31341, 855, 1287, "Input"],
Cell[CellGroupData[{
Cell[47313, 1382, 20977, 561, 737, "Input"],
Cell[68293, 1945, 314, 6, 70, "Output"],
Cell[68610, 1953, 316, 6, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[68975, 1965, 102, 1, 37, "Subsection"],
Cell[69080, 1968, 96963, 3053, 2205, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[166080, 5026, 101, 1, 36, "Subsection"],
Cell[166184, 5029, 4095, 120, 202, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[170316, 5154, 115, 1, 37, "Subsection"],
Cell[170434, 5157, 4832, 114, 343, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[175315, 5277, 95, 1, 51, "Section"],
Cell[CellGroupData[{
Cell[175435, 5282, 120, 2, 32, "Input"],
Cell[175558, 5286, 1198, 18, 114, "Print",
 CellTags->"Info-11a5ce30-d455-4658-86d8-529453688da4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[176793, 5309, 224, 4, 32, "Input"],
Cell[177020, 5315, 470, 14, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[177527, 5334, 949, 28, 62, "Input"],
Cell[178479, 5364, 1015, 34, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[179531, 5403, 235, 5, 32, "Input"],
Cell[179769, 5410, 1422, 45, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[181228, 5460, 284, 6, 32, "Input"],
Cell[181515, 5468, 4569, 141, 225, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[186121, 5614, 187, 4, 32, "Input"],
Cell[186311, 5620, 4501, 128, 140, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[190849, 5753, 259, 6, 32, "Input"],
Cell[191111, 5761, 24286, 681, 633, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[215434, 6447, 163, 4, 32, "Input"],
Cell[215600, 6453, 13175, 386, 338, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[228824, 6845, 92, 1, 51, "Section"],
Cell[CellGroupData[{
Cell[228941, 6850, 112, 1, 44, "Subsection"],
Cell[229056, 6853, 2183, 55, 209, "Input"],
Cell[231242, 6910, 3523, 94, 319, "Input"],
Cell[234768, 7006, 5064, 137, 407, "Input"],
Cell[239835, 7145, 7697, 198, 643, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[247569, 7348, 213, 3, 37, "Subsection"],
Cell[CellGroupData[{
Cell[247807, 7355, 523, 11, 32, "Input"],
Cell[248333, 7368, 285, 6, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[248655, 7379, 527, 11, 32, "Input"],
Cell[249185, 7392, 397, 8, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[249619, 7405, 455, 10, 32, "Input"],
Cell[250077, 7417, 331, 7, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[250445, 7429, 506, 11, 32, "Input"],
Cell[250954, 7442, 211, 5, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[251202, 7452, 628, 12, 32, "Input"],
Cell[251833, 7466, 259, 6, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[252129, 7477, 597, 12, 32, "Input"],
Cell[252729, 7491, 213, 5, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[252979, 7501, 524, 11, 32, "Input"],
Cell[253506, 7514, 258, 6, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[253801, 7525, 578, 12, 32, "Input"],
Cell[254382, 7539, 237, 6, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[254656, 7550, 548, 11, 32, "Input"],
Cell[255207, 7563, 236, 6, 32, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[255492, 7575, 252, 3, 37, "Subsection"],
Cell[CellGroupData[{
Cell[255769, 7582, 654, 13, 32, "Input"],
Cell[256426, 7597, 587, 13, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[257050, 7615, 504, 11, 32, "Input"],
Cell[257557, 7628, 413, 11, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[258007, 7644, 507, 11, 32, "Input"],
Cell[258517, 7657, 364, 10, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[258918, 7672, 605, 12, 32, "Input"],
Cell[259526, 7686, 365, 10, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[259928, 7701, 596, 12, 32, "Input"],
Cell[260527, 7715, 509, 14, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[261073, 7734, 525, 11, 32, "Input"],
Cell[261601, 7747, 515, 14, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[262153, 7766, 583, 12, 32, "Input"],
Cell[262739, 7780, 515, 14, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[263291, 7799, 524, 11, 32, "Input"],
Cell[263818, 7812, 512, 14, 32, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[264379, 7832, 209, 3, 36, "Subsection"],
Cell[CellGroupData[{
Cell[264613, 7839, 491, 11, 32, "Input"],
Cell[265107, 7852, 487, 12, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[265631, 7869, 495, 11, 32, "Input"],
Cell[266129, 7882, 562, 15, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[266728, 7902, 443, 10, 32, "Input"],
Cell[267174, 7914, 557, 15, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[267768, 7934, 446, 10, 32, "Input"],
Cell[268217, 7946, 584, 15, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[268838, 7966, 526, 11, 32, "Input"],
Cell[269367, 7979, 560, 15, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[269964, 7999, 539, 11, 32, "Input"],
Cell[270506, 8012, 531, 15, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[271074, 8032, 466, 10, 32, "Input"],
Cell[271543, 8044, 571, 15, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[272151, 8064, 988, 24, 77, "Input"],
Cell[273142, 8090, 388, 11, 32, "Output"],
Cell[273533, 8103, 278, 8, 32, "Output"],
Cell[273814, 8113, 279, 8, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[274130, 8126, 1030, 25, 77, "Input"],
Cell[275163, 8153, 388, 11, 32, "Output"],
Cell[275554, 8166, 261, 7, 32, "Output"],
Cell[275818, 8175, 265, 7, 32, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[276132, 8188, 207, 3, 37, "Subsection"],
Cell[CellGroupData[{
Cell[276364, 8195, 429, 10, 32, "Input"],
Cell[276796, 8207, 243, 6, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[277076, 8218, 399, 9, 32, "Input"],
Cell[277478, 8229, 367, 8, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[277882, 8242, 426, 10, 32, "Input"],
Cell[278311, 8254, 261, 6, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[278609, 8265, 639, 16, 55, "Input"],
Cell[279251, 8283, 192, 5, 32, "Output"],
Cell[279446, 8290, 192, 5, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[279675, 8300, 638, 16, 55, "Input"],
Cell[280316, 8318, 194, 5, 32, "Output"],
Cell[280513, 8325, 195, 5, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[280745, 8335, 690, 17, 55, "Input"],
Cell[281438, 8354, 168, 4, 32, "Output"],
Cell[281609, 8360, 169, 4, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[281815, 8369, 663, 16, 55, "Input"],
Cell[282481, 8387, 147, 4, 32, "Output"],
Cell[282631, 8393, 148, 4, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[282816, 8402, 549, 11, 32, "Input"],
Cell[283368, 8415, 147, 4, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[283552, 8424, 602, 12, 32, "Input"],
Cell[284157, 8438, 146, 4, 32, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

